Spindle black holes in AdS$_4 \times$SE$_7$

We construct new classes of supersymmetric AdS$_2 \times {\Sigma}$ solutions of 4d gauged supergravity in presence of charged hypermultiplet scalars, with ${\Sigma}$ the complex weighted projective space known as a spindle. These solutions can be viewed as near-horizon geometries of asymptotically Anti de-Sitter (AdS$_4$) black holes with magnetic fluxes that admit embedding in 11d on Sasaki-Einstein (SE$_7$) manifolds, which renders them of holographic interest. We show that in each case the Bekenstein-Hawking entropy follows from the procedure of gluing two gravitational blocks, ultimately determined by SE$_7$ data. This allows us to establish the general form of the gravitational blocks in gauged 4d ${\mathcal N} =2$ supergravity with charged scalars and massive vectors. Holographically, our results provide a large N answer for the spindle index with anti-twist and additional mesonic or baryonic fluxes of a number of ${\mathcal N} =2$ Chern-Simons-matter theories.

==> Gravitational_blocks_SE7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231023,       5582]
NotebookOptionsPosition[    214037,       5307]
NotebookOutlinePosition[    214437,       5323]
CellTagsIndexPosition[    214394,       5320]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Gravitational blocks for minimal gauged supergravity", "Section",
 CellChangeTimes->{{3.45104872191929*^9, 3.451048730054781*^9}, {
   3.708701680874946*^9, 3.70870168226972*^9}, {3.708750631433934*^9, 
   3.708750641626418*^9}, {3.708856088126958*^9, 3.708856101980419*^9}, 
   3.708928980859091*^9, {3.708939089076701*^9, 3.708939096471496*^9}, {
   3.7089502997461023`*^9, 3.7089503112913713`*^9}, {3.713546131939741*^9, 
   3.713546138601869*^9}, {3.715013962469451*^9, 3.715013963017913*^9}, 
   3.7250173683596067`*^9, {3.725017986355797*^9, 3.725017987153454*^9}, {
   3.72501816303613*^9, 3.725018182217115*^9}, {3.725019266869978*^9, 
   3.725019272217188*^9}, {3.725186723476418*^9, 3.725186734383314*^9}, {
   3.72518906511244*^9, 3.72518907440561*^9}, {3.7276680912848988`*^9, 
   3.727668134473085*^9}, {3.727668173321127*^9, 3.7276681940665407`*^9}, {
   3.727677478585494*^9, 3.727677481918495*^9}, 3.727677547082678*^9, {
   3.727699345455415*^9, 3.727699346265359*^9}, 3.727870190984269*^9, {
   3.727961902157331*^9, 3.727961904326249*^9}, {3.831716108882422*^9, 
   3.83171611304175*^9}, {3.832005164955831*^9, 3.832005166086474*^9}, {
   3.834235773048616*^9, 3.8342358313176203`*^9}, 3.835016380368868*^9, {
   3.835088197512808*^9, 3.835088209218218*^9}, {3.835165300364242*^9, 
   3.835165301882329*^9}, 3.8351661168891582`*^9, {3.8398391217119007`*^9, 
   3.839839124342368*^9}, {3.84028243891033*^9, 3.840282441493301*^9}, 
   3.840537804140155*^9, {3.8405384548714123`*^9, 3.840538476344808*^9}, 
   3.8447491529735413`*^9, {3.858256083955721*^9, 3.858256085409936*^9}, {
   3.858256402169086*^9, 3.8582564030677834`*^9}, 3.859534405101198*^9, {
   3.8596351357843237`*^9, 3.859635172387422*^9}, 3.859727518670087*^9, {
   3.8599655888272552`*^9, 3.859965589927065*^9}, {3.860296163391082*^9, 
   3.8602961643801937`*^9}, {3.860340939585905*^9, 3.860340948450783*^9}, {
   3.861794301676035*^9, 3.8617943212391863`*^9}, {3.862307429731647*^9, 
   3.8623074362482977`*^9}, {3.8639637897670317`*^9, 3.863963810538546*^9}, {
   3.870595581510775*^9, 3.870595602211261*^9}, {3.891254289524273*^9, 
   3.8912543237589006`*^9}, {3.892980136150221*^9, 3.892980139135795*^9}, {
   3.892980176517335*^9, 3.892980179037725*^9}, {3.893036649456129*^9, 
   3.893036660087687*^9}, 3.893039800539027*^9, {3.8930402172442503`*^9, 
   3.893040228765674*^9}, {3.894784838017796*^9, 3.894784838678584*^9}, 
   3.896245084142552*^9, {3.8965002939592037`*^9, 3.896500295833653*^9}, {
   3.896501152218359*^9, 3.896501180050768*^9}, 3.896525359579475*^9, {
   3.896876674506291*^9, 3.8968766816937227`*^9}, {3.897088725310361*^9, 
   3.897088730717758*^9}, {3.8970963931211367`*^9, 3.897096397297394*^9}, {
   3.897282163296501*^9, 
   3.897282172869376*^9}},ExpressionUUID->"8c592da3-dadd-4e85-8125-\
41c20a317e15"],

Cell[BoxData[
 RowBox[{"BB", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Epsilon]"]}], 
   SqrtBox[
    RowBox[{"X0", " ", "X1", " ", "X2", " ", "X3"}]]}]}]], "Input",
 CellChangeTimes->{{3.897089279347361*^9, 3.897089294799079*^9}, {
  3.8971138644686823`*^9, 3.897113866718754*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c44b5113-ae53-4840-9895-efb2c2020a4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "\[Rule]", 
          RowBox[{"\[CurlyPhi]0", "+", 
           RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "+", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "+", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "+", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}], "-", 
     RowBox[{"\[Sigma]", " ", 
      RowBox[{"(", 
       RowBox[{"BB", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"X0", "\[Rule]", 
           RowBox[{"\[CurlyPhi]0", "-", 
            RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
          RowBox[{"X1", "\[Rule]", 
           RowBox[{"\[CurlyPhi]1", "-", 
            RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
          RowBox[{"X2", "\[Rule]", 
           RowBox[{"\[CurlyPhi]2", "-", 
            RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
          RowBox[{"X3", "\[Rule]", 
           RowBox[{"\[CurlyPhi]3", "-", 
            RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n0", "\[Rule]", 
       FractionBox[
        RowBox[{"np", "+", 
         RowBox[{"\[Sigma]", " ", "nm"}]}], 
        RowBox[{"4", "np", " ", "nm"}]]}], ",", 
      RowBox[{"n1", "\[Rule]", 
       FractionBox[
        RowBox[{"np", "+", 
         RowBox[{"\[Sigma]", " ", "nm"}]}], 
        RowBox[{"4", "np", " ", "nm"}]]}], ",", 
      RowBox[{"n2", "\[Rule]", 
       FractionBox[
        RowBox[{"np", "+", 
         RowBox[{"\[Sigma]", " ", "nm"}]}], 
        RowBox[{"4", "np", " ", "nm"}]]}], ",", 
      RowBox[{"n3", "\[Rule]", 
       FractionBox[
        RowBox[{"np", "+", 
         RowBox[{"\[Sigma]", " ", "nm"}]}], 
        RowBox[{"4", "np", " ", "nm"}]]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.897114009503106*^9, 3.897114053023094*^9}, {
  3.897276234821911*^9, 3.897276268927987*^9}, {3.897622499411006*^9, 
  3.897622511513464*^9}, {3.8976283922594357`*^9, 3.8976283943970704`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"aa5f9ddd-b812-47d9-b2d7-ffc4b39969bb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"\[Sigma]", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "-", 
         RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]0"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "-", 
         RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]1"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "-", 
         RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]2"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "-", 
         RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]3"}]}], ")"}]}], 
      
      RowBox[{
       SuperscriptBox["nm", "4"], " ", 
       SuperscriptBox["np", "4"]}]]]}], "-", 
   SqrtBox[
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"np", " ", "\[Epsilon]"}], "+", 
        RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "+", 
        RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]0"}]}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"np", " ", "\[Epsilon]"}], "+", 
        RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "+", 
        RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]1"}]}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"np", " ", "\[Epsilon]"}], "+", 
        RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "+", 
        RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]2"}]}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"np", " ", "\[Epsilon]"}], "+", 
        RowBox[{"nm", " ", "\[Epsilon]", " ", "\[Sigma]"}], "+", 
        RowBox[{"4", " ", "nm", " ", "np", " ", "\[CurlyPhi]3"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["nm", "4"], " ", 
      SuperscriptBox["np", "4"]}]]]}], 
  RowBox[{"16", " ", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{
  3.897114060880806*^9, 3.897120588163457*^9, 3.8971207100962563`*^9, 
   3.897276275616301*^9, 3.8976225206720457`*^9, {3.897628395424354*^9, 
   3.8976284010587163`*^9}, 3.897634482366836*^9, 3.8987691017445755`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"c1d95b49-815d-4ff6-a99d-c3aab81a4603"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sentrfn", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Iact", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CurlyPhi]0", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"np", "-", 
            RowBox[{"\[Sigma]", " ", "nm"}]}], 
           RowBox[{"4", "np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]1", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"np", "-", 
            RowBox[{"\[Sigma]", " ", "nm"}]}], 
           RowBox[{"4", "np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]2", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"np", "-", 
            RowBox[{"\[Sigma]", " ", "nm"}]}], 
           RowBox[{"4", "np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]3", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"np", "-", 
            RowBox[{"\[Sigma]", " ", "nm"}]}], 
           RowBox[{"4", "np", " ", "nm"}]], "\[Epsilon]"}]}]}]}], "}"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nm", ">", "0"}], ",", 
      RowBox[{"np", ">", "0"}], ",", 
      RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896837454754145*^9, 3.8968374843239737`*^9}, {
  3.8970888072470016`*^9, 3.897088816678967*^9}, {3.897089315531451*^9, 
  3.897089316016738*^9}, {3.897089440455202*^9, 3.897089442811365*^9}, {
  3.89708963316634*^9, 3.897089645418598*^9}, {3.8970897371679068`*^9, 
  3.897089753921376*^9}, {3.89709921384496*^9, 3.8970992223932037`*^9}, {
  3.897114469129855*^9, 3.89711452663671*^9}, {3.897114577030128*^9, 
  3.89711457850591*^9}, {3.897114739919242*^9, 3.897114740189164*^9}, {
  3.8971148983746033`*^9, 3.897114913498621*^9}, {3.897276390913987*^9, 
  3.8972764181139193`*^9}, {3.897622534488806*^9, 3.8976225493105392`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bd5a2750-5a99-4ab2-9ffe-25dfcbe3ac74"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], "2"], 
     SuperscriptBox["nm", "2"]]}], "+", 
   FractionBox[
    RowBox[{"\[Sigma]", " ", 
     SqrtBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"np", "-", 
         RowBox[{"\[Epsilon]", " ", "\[Sigma]"}]}], ")"}], "4"]]}], 
    SuperscriptBox["np", "2"]]}], 
  RowBox[{"4", " ", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{
  3.896837487352247*^9, 3.896838152761331*^9, 3.896838466295863*^9, 
   3.8970140017107925`*^9, 3.8970152548045454`*^9, 3.897015294780159*^9, 
   3.8970155824212213`*^9, 3.8970159520172586`*^9, 3.8970290572571173`*^9, 
   3.897033717939583*^9, 3.897085883674653*^9, 3.897087513529134*^9, 
   3.897089105587603*^9, 3.8970893168093443`*^9, 3.897089445336323*^9, 
   3.897089655035233*^9, {3.897089745165629*^9, 3.897089755060834*^9}, 
   3.897096105912953*^9, 3.897099232042362*^9, {3.897114550150202*^9, 
   3.897114578913292*^9}, 3.897114740655861*^9, {3.897114899452523*^9, 
   3.897114914103311*^9}, 3.8971205904013557`*^9, 3.897120710497313*^9, 
   3.897276422117752*^9, 3.897622551081296*^9, 3.897628406172886*^9, 
   3.897634484318742*^9, 3.8987691157028036`*^9},
 FontSize->16,
 CellLabel->"Out[3]=",ExpressionUUID->"14c8fe82-426d-4d17-bc95-293ffd19b9c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"epsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sentrfn", ",", "\[Epsilon]"}], "]"}], "\[Equal]", "0"}], ",", 
    "\[Epsilon]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", 
     RowBox[{"-", "1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nm", ">", "0"}], ",", 
     RowBox[{"np", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8970897810003777`*^9, 3.897089784708166*^9}, {
   3.897622614061719*^9, 3.897622660482017*^9}, 3.897623586714419*^9, {
   3.897623618948052*^9, 3.897623652333173*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"8607ffda-ab94-4116-a6ef-643be4666f7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "nm", " ", "np", " ", 
        SqrtBox[
         RowBox[{"1", "+", "\[Sigma]"}]]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["np", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["nm", "2"], " ", 
          SuperscriptBox["\[Sigma]", "3"]}]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "nm", " ", "np", " ", 
       SqrtBox[
        RowBox[{"1", "+", "\[Sigma]"}]]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["np", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["nm", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "nm", " ", "np", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Sigma]"}]]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["np", "2"], "-", 
         RowBox[{
          SuperscriptBox["nm", "2"], " ", 
          SuperscriptBox["\[Sigma]", "3"]}]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "nm", " ", "np", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Sigma]"}]]}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["np", "2"], "-", 
        RowBox[{
         SuperscriptBox["nm", "2"], " ", 
         SuperscriptBox["\[Sigma]", "3"]}]}]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.897089733080168*^9, 3.897089785476157*^9}, 
   3.897096107056738*^9, 3.897099233563313*^9, {3.8971145744268*^9, 
   3.8971145811315536`*^9}, 3.897114743582374*^9, 3.897120593367152*^9, 
   3.897120711308333*^9, 3.89727642505619*^9, 3.897622563869822*^9, {
   3.8976226184930964`*^9, 3.897622631295738*^9}, 3.8976226613040733`*^9, 
   3.8976235875653343`*^9, {3.8976236391324778`*^9, 3.8976236529804497`*^9}, 
   3.8976284122524014`*^9, 3.8976344878232193`*^9, 3.8987691245846596`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"35a4774d-a0b4-41f9-81dc-d9404b550f44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "nm", " ", "np"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["nm", "2"], "+", 
        SuperscriptBox["np", "2"]}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", "nm", " ", "np"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["nm", "2"], "+", 
         SuperscriptBox["np", "2"]}]]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.897089733080168*^9, 3.897089785476157*^9}, 
   3.897096107056738*^9, 3.897099233563313*^9, {3.8971145744268*^9, 
   3.8971145811315536`*^9}, 3.897114743582374*^9, 3.897120593367152*^9, 
   3.897120711308333*^9, 3.89727642505619*^9, 3.897622563869822*^9, {
   3.8976226184930964`*^9, 3.897622631295738*^9}, 3.8976226613040733`*^9, 
   3.8976235875653343`*^9, {3.8976236391324778`*^9, 3.8976236529804497`*^9}, 
   3.8976284122524014`*^9, 3.8976344878232193`*^9, 3.898769124613527*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f3f6c523-df2e-4e91-8cac-76fe9a76c98a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sentrfn", "/.", 
     RowBox[{"epsol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"np", ">", "nm", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sentrfn", "/.", 
     RowBox[{"epsol", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", 
     RowBox[{"-", "1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"np", ">", "nm", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.897622832299592*^9, 3.897622843816616*^9}, {
  3.897623483312167*^9, 3.89762348524081*^9}, {3.8976235597457523`*^9, 
  3.897623567791705*^9}, {3.897628443479851*^9, 3.8976284544902377`*^9}, {
  3.898769195284099*^9, 3.898769195316588*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ab645999-ca72-4b48-9148-31b96f728693"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"nm", "+", "np"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"nm", "-", "np", "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["nm", "2"], "+", 
         SuperscriptBox["np", "2"]}]]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "nm", " ", "np", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["nm", "2"], "+", 
      SuperscriptBox["np", "2"]}]]}]]}]], "Output",
 CellChangeTimes->{
  3.897622845908917*^9, 3.897623516288143*^9, {3.8976235690927143`*^9, 
   3.897623590242141*^9}, {3.897628420350393*^9, 3.8976284548138027`*^9}, 
   3.897634528099403*^9, 3.898769196129414*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"9f39866b-a9fd-4d14-9aed-19c7df1c7102"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"nm", "+", "np", "-", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["nm", "2"], "+", 
       SuperscriptBox["np", "2"]}]]}]}], 
   RowBox[{"2", " ", "nm", " ", "np"}]]}]], "Output",
 CellChangeTimes->{
  3.897622845908917*^9, 3.897623516288143*^9, {3.8976235690927143`*^9, 
   3.897623590242141*^9}, {3.897628420350393*^9, 3.8976284548138027`*^9}, 
   3.897634528099403*^9, 3.898769196314121*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"abd7596c-1230-41c2-832b-e4c609b742e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"nm", "+", "np", "-", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["nm", "2"], "+", 
          SuperscriptBox["np", "2"]}]]}]}], 
      RowBox[{"2", " ", "nm", " ", "np"}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["nm", "2"], "+", 
         SuperscriptBox["np", "2"]}]]}], "-", 
      RowBox[{"(", 
       RowBox[{"nm", "+", "np"}], ")"}]}], 
     RowBox[{"2", "nm", " ", "np"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nm", ">", "0"}], ",", 
     RowBox[{"np", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897131081989772*^9, 3.8971311203164797`*^9}, {
  3.897276456088833*^9, 3.897276509669332*^9}, {3.898769209609255*^9, 
  3.8987692156498938`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"5a151455-e14e-4ac7-95cd-10ea72720678"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.897131098950448*^9, 3.897131120769332*^9}, {
  3.897276461529182*^9, 3.897276511215103*^9}, {3.8987692110329742`*^9, 
  3.8987692162049932`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"d890c2fb-1362-4b71-89ef-603a0606b02e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gravitational blocks for mABJM", "Section",
 CellChangeTimes->{{3.45104872191929*^9, 3.451048730054781*^9}, {
   3.708701680874946*^9, 3.70870168226972*^9}, {3.708750631433934*^9, 
   3.708750641626418*^9}, {3.708856088126958*^9, 3.708856101980419*^9}, 
   3.708928980859091*^9, {3.708939089076701*^9, 3.708939096471496*^9}, {
   3.7089502997461023`*^9, 3.7089503112913713`*^9}, {3.713546131939741*^9, 
   3.713546138601869*^9}, {3.715013962469451*^9, 3.715013963017913*^9}, 
   3.7250173683596067`*^9, {3.725017986355797*^9, 3.725017987153454*^9}, {
   3.72501816303613*^9, 3.725018182217115*^9}, {3.725019266869978*^9, 
   3.725019272217188*^9}, {3.725186723476418*^9, 3.725186734383314*^9}, {
   3.72518906511244*^9, 3.72518907440561*^9}, {3.7276680912848988`*^9, 
   3.727668134473085*^9}, {3.727668173321127*^9, 3.7276681940665407`*^9}, {
   3.727677478585494*^9, 3.727677481918495*^9}, 3.727677547082678*^9, {
   3.727699345455415*^9, 3.727699346265359*^9}, 3.727870190984269*^9, {
   3.727961902157331*^9, 3.727961904326249*^9}, {3.831716108882422*^9, 
   3.83171611304175*^9}, {3.832005164955831*^9, 3.832005166086474*^9}, {
   3.834235773048616*^9, 3.8342358313176203`*^9}, 3.835016380368868*^9, {
   3.835088197512808*^9, 3.835088209218218*^9}, {3.835165300364242*^9, 
   3.835165301882329*^9}, 3.8351661168891582`*^9, {3.8398391217119007`*^9, 
   3.839839124342368*^9}, {3.84028243891033*^9, 3.840282441493301*^9}, 
   3.840537804140155*^9, {3.8405384548714123`*^9, 3.840538476344808*^9}, 
   3.8447491529735413`*^9, {3.858256083955721*^9, 3.858256085409936*^9}, {
   3.858256402169086*^9, 3.8582564030677834`*^9}, 3.859534405101198*^9, {
   3.8596351357843237`*^9, 3.859635172387422*^9}, 3.859727518670087*^9, {
   3.8599655888272552`*^9, 3.859965589927065*^9}, {3.860296163391082*^9, 
   3.8602961643801937`*^9}, {3.860340939585905*^9, 3.860340948450783*^9}, {
   3.861794301676035*^9, 3.8617943212391863`*^9}, {3.862307429731647*^9, 
   3.8623074362482977`*^9}, {3.8639637897670317`*^9, 3.863963810538546*^9}, {
   3.870595581510775*^9, 3.870595602211261*^9}, {3.891254289524273*^9, 
   3.8912543237589006`*^9}, {3.892980136150221*^9, 3.892980139135795*^9}, {
   3.892980176517335*^9, 3.892980179037725*^9}, {3.893036649456129*^9, 
   3.893036660087687*^9}, 3.893039800539027*^9, {3.8930402172442503`*^9, 
   3.893040228765674*^9}, {3.894784838017796*^9, 3.894784838678584*^9}, 
   3.896245084142552*^9, {3.8965002939592037`*^9, 3.896500295833653*^9}, {
   3.896501152218359*^9, 3.896501180050768*^9}, 3.896525359579475*^9, {
   3.896876674506291*^9, 3.8968766816937227`*^9}, {3.897088725310361*^9, 
   3.897088730717758*^9}, {3.89709637475358*^9, 
   3.89709638651091*^9}},ExpressionUUID->"3b18ded2-363e-46aa-b4b7-\
ee0f598256dd"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Minimal", " ", "solution", " ", "from", " ", "mABJM"}], "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8970895782597837`*^9, 3.897089579269684*^9}, {
  3.897095028410123*^9, 3.897095030263988*^9}, {3.898742214882292*^9, 
  3.89874221869466*^9}},ExpressionUUID->"5e914298-8121-4095-99b7-\
ac362dc93bc3"],

Cell[BoxData[
 RowBox[{"BB", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Epsilon]"]}], 
   SqrtBox[
    RowBox[{"X1", " ", "X2", " ", "X3", " ", 
     RowBox[{"(", 
      RowBox[{"X1", "+", "X2", "+", "X3"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.897089279347361*^9, 3.897089294799079*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c591856a-c61f-4e28-8043-149e860f69d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "+", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "+", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "+", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "-", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "-", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "-", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n1", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"6", " ", "np", " ", "nm"}]]}]}], ",", 
      RowBox[{"n2", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"6", " ", "np", " ", "nm"}]]}]}], ",", 
      RowBox[{"n3", "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"6", " ", "np", " ", "nm"}]]}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.897089296289625*^9, 3.897089303792687*^9}, {
  3.89708960798053*^9, 3.897089618660142*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2cd3c607-a9f3-456f-87af-47b66eec9ef9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "nm"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"6", " ", "nm", " ", "np", " ", "\[CurlyPhi]1"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "nm"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"6", " ", "nm", " ", "np", " ", "\[CurlyPhi]2"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "nm"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"6", " ", "nm", " ", "np", " ", "\[CurlyPhi]3"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "nm"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"2", " ", "nm", " ", "np", " ", 
          RowBox[{"(", 
           RowBox[{"\[CurlyPhi]1", "+", "\[CurlyPhi]2", "+", "\[CurlyPhi]3"}],
            ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["nm", "4"], " ", 
       SuperscriptBox["np", "4"]}]]], "+", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "np"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "+", 
            RowBox[{"6", " ", "np", " ", "\[CurlyPhi]1"}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "np"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "+", 
            RowBox[{"6", " ", "np", " ", "\[CurlyPhi]2"}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "np"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "+", 
            RowBox[{"6", " ", "np", " ", "\[CurlyPhi]3"}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "np"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "+", 
            RowBox[{"2", " ", "np", " ", 
             RowBox[{"(", 
              RowBox[{
              "\[CurlyPhi]1", "+", "\[CurlyPhi]2", "+", "\[CurlyPhi]3"}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["nm", "4"], " ", 
       SuperscriptBox["np", "4"]}]]]}], 
   RowBox[{"12", " ", 
    SqrtBox["3"], " ", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{3.897089306210752*^9, 3.897089653408124*^9, 
  3.897096105148734*^9, 3.897099058471223*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"071abed4-8ae5-4065-8775-4e969b37f008"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sentrfn", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Iact", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CurlyPhi]1", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"np", "+", "nm"}], 
           RowBox[{"6", " ", "np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]2", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"np", "+", "nm"}], 
           RowBox[{"6", " ", "np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]3", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"np", "+", "nm"}], 
           RowBox[{"6", " ", "np", " ", "nm"}]], "\[Epsilon]"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nm", ">", "0"}], ",", 
      RowBox[{"np", ">", "0"}], ",", 
      RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896837454754145*^9, 3.8968374843239737`*^9}, {
  3.8970888072470016`*^9, 3.897088816678967*^9}, {3.897089315531451*^9, 
  3.897089316016738*^9}, {3.897089440455202*^9, 3.897089442811365*^9}, {
  3.89708963316634*^9, 3.897089645418598*^9}, {3.8970897371679068`*^9, 
  3.897089753921376*^9}, {3.8970990448083878`*^9, 3.897099053862598*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7c39fd36-07be-410c-bc2f-293b161b36d7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], "2"], 
     SuperscriptBox["nm", "2"]]}], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"np", "+", "\[Epsilon]"}], ")"}], "2"], 
    SuperscriptBox["np", "2"]]}], 
  RowBox[{"3", " ", 
   SqrtBox["3"], " ", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{
  3.896837487352247*^9, 3.896838152761331*^9, 3.896838466295863*^9, 
   3.8970140017107925`*^9, 3.8970152548045454`*^9, 3.897015294780159*^9, 
   3.8970155824212213`*^9, 3.8970159520172586`*^9, 3.8970290572571173`*^9, 
   3.897033717939583*^9, 3.897085883674653*^9, 3.897087513529134*^9, 
   3.897089105587603*^9, 3.8970893168093443`*^9, 3.897089445336323*^9, 
   3.897089655035233*^9, {3.897089745165629*^9, 3.897089755060834*^9}, 
   3.897096105912953*^9, 3.897099059928343*^9},
 FontSize->16,
 CellLabel->"Out[3]=",ExpressionUUID->"2cfc784f-8819-4100-ac6e-ef35fe67b054"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"epsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sentrfn", ",", "\[Epsilon]"}], "]"}], "\[Equal]", "0"}], ",", 
    "\[Epsilon]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8970897810003777`*^9, 3.897089784708166*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"12b657c9-53b4-4d09-8cb5-314d01b817fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", "nm", " ", "np"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["nm", "2"], "+", 
         SuperscriptBox["np", "2"]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "nm", " ", "np"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["nm", "2"], "+", 
        SuperscriptBox["np", "2"]}]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.897089733080168*^9, 3.897089785476157*^9}, 
   3.897096107056738*^9, 3.897099063724847*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"348409bc-16cb-4db1-ae36-4d757a2e7b44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"], " ", "\[Pi]"}], 
       RowBox[{"9", " ", 
        SqrtBox["3"]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["nm", "2"], "+", 
           SuperscriptBox["np", "2"]}]]}], "-", 
        RowBox[{"(", 
         RowBox[{"nm", "+", "np"}], ")"}]}], 
       RowBox[{"nm", " ", "np"}]]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", "\[Pi]"}], "3"], "Sentrfn"}]}], "/.", 
    RowBox[{"epsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nm", ">", "0"}], ",", 
     RowBox[{"np", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.897089067722526*^9, {3.897089795136767*^9, 3.897089930458316*^9}, {
   3.897089961543407*^9, 3.897089963002368*^9}, {3.897090016125455*^9, 
   3.89709003823678*^9}, {3.897099068524026*^9, 3.897099076681538*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c6af001c-c305-4ec0-9ac5-0a2f2660605b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.897043482238779*^9, 3.897043512789781*^9, 3.897043545885262*^9, {
   3.897085927350113*^9, 3.8970859434476347`*^9}, 3.89708756293435*^9, 
   3.897089033230962*^9, 3.8970890737066708`*^9, 3.897089139013427*^9, 
   3.897089481251402*^9, {3.8970897980844803`*^9, 3.897089813211503*^9}, {
   3.897089909597117*^9, 3.897089930823257*^9}, 3.8970899639820013`*^9, {
   3.897090017151041*^9, 3.897090038668614*^9}, 3.8970961078642607`*^9, {
   3.897099065657423*^9, 3.897099077291852*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"7eafc8e0-2d8c-4371-87fe-e03165fb1fe2"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "mABJM", "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.897089556161068*^9, 3.897089563372924*^9}, {
  3.897095034953414*^9, 
  3.897095036323523*^9}},ExpressionUUID->"08cc32d8-5f86-44c9-ac2f-\
5cc0b38384da"],

Cell[BoxData[
 RowBox[{"BB", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Epsilon]"]}], 
   SqrtBox[
    RowBox[{"X1", " ", "X2", " ", "X3", " ", 
     RowBox[{"(", 
      RowBox[{"X1", "+", "X2", "+", "X3"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.897089279347361*^9, 3.897089294799079*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6919fdb8-c701-458a-83ff-be3b1f3255ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "+", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "+", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "+", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "-", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "-", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "-", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"n3", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"2", " ", "np", " ", "nm"}]]}], "-", "n1", "-", "n2"}]}], 
     "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.897089296289625*^9, 3.897089303792687*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ff56a4f2-388f-4a12-aa6d-efb30f27f47f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n1", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n2", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"nm", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "n1", " ", "np"}], "+", 
            RowBox[{"2", " ", "n2", " ", "np"}]}], ")"}], " ", "\[Epsilon]"}],
          "+", 
         RowBox[{"2", " ", "nm", " ", "np", " ", "\[CurlyPhi]3"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "nm"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"np", " ", "\[Epsilon]"}], "+", 
         RowBox[{"2", " ", "nm", " ", "np", " ", 
          RowBox[{"(", 
           RowBox[{"\[CurlyPhi]1", "+", "\[CurlyPhi]2", "+", "\[CurlyPhi]3"}],
            ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["nm", "2"], " ", 
       SuperscriptBox["np", "2"]}]]], "+", 
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"np", " ", "\[Epsilon]"}], "+", 
          RowBox[{"nm", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "n1", " ", "np"}], "+", 
             RowBox[{"2", " ", "n2", " ", "np"}]}], ")"}], " ", 
           "\[Epsilon]"}], "-", 
          RowBox[{"2", " ", "nm", " ", "np", " ", "\[CurlyPhi]3"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "np"}], " ", "\[Epsilon]"}], "+", 
          RowBox[{"nm", " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "+", 
             RowBox[{"2", " ", "np", " ", 
              RowBox[{"(", 
               RowBox[{
               "\[CurlyPhi]1", "+", "\[CurlyPhi]2", "+", "\[CurlyPhi]3"}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["nm", "2"], " ", 
        SuperscriptBox["np", "2"]}]]}]]}], 
   RowBox[{"2", " ", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{3.897089306210752*^9, 3.897095106244625*^9, 
  3.8970953867587357`*^9, 3.897095420191674*^9, 3.897096112539689*^9, 
  3.897098567478629*^9, 3.897099097147661*^9, 3.897441123256329*^9, 
  3.8987692787059236`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"3800af25-3806-452c-9820-460d78abacd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sentrfn", "=", 
  RowBox[{
   RowBox[{"Iact", "/.", 
    RowBox[{"{", 
     RowBox[{"\[CurlyPhi]3", "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"np", "+", "nm"}], 
         RowBox[{"2", " ", "np", " ", "nm"}]], "\[Epsilon]"}], "-", 
       "\[CurlyPhi]1", "-", "\[CurlyPhi]2"}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.896837454754145*^9, 3.8968374843239737`*^9}, {
   3.8970888072470016`*^9, 3.897088816678967*^9}, {3.897089315531451*^9, 
   3.897089316016738*^9}, {3.897089440455202*^9, 3.897089442811365*^9}, 
   3.897099093834731*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"bc3d356a-163e-4deb-af2f-addc990626d0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n1", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", 
         RowBox[{"nm", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"n1", " ", "\[Epsilon]"}], "+", 
            RowBox[{"n2", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1", "-", 
            "\[CurlyPhi]2"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n2", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]2"}], ")"}]}], 
      SuperscriptBox["nm", "2"]]], "+", 
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"np", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "\[Epsilon]"}], "+", 
          RowBox[{"np", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"n1", " ", "\[Epsilon]"}], "+", 
             RowBox[{"n2", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1", "+", 
             "\[CurlyPhi]2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox["np", "2"]]}]]}], "\[Epsilon]"]}]], "Output",
 CellChangeTimes->{3.896837487352247*^9, 3.896838152761331*^9, 
  3.896838466295863*^9, 3.8970140017107925`*^9, 3.8970152548045454`*^9, 
  3.897015294780159*^9, 3.8970155824212213`*^9, 3.8970159520172586`*^9, 
  3.8970290572571173`*^9, 3.897033717939583*^9, 3.897085883674653*^9, 
  3.897087513529134*^9, 3.897089105587603*^9, 3.8970893168093443`*^9, 
  3.897089445336323*^9, 3.8970951077066174`*^9, 3.89709542249936*^9, 
  3.8970961136961813`*^9, 3.8970985696520233`*^9, 3.897099098831214*^9, 
  3.897441124430677*^9, 3.8987692800148315`*^9},
 FontSize->16,
 CellLabel->"Out[3]=",ExpressionUUID->"199d45e1-97d0-453a-aa96-1511eb8eab2e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq\[Epsilon]", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[Epsilon]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[CurlyPhi]1"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[CurlyPhi]2"}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896837527160438*^9, 3.8968376121575313`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"586aa88f-2c10-4032-a49d-75fd6a75f1a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pton", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{"n1", "-", "n2"}], ")"}]}], "\[Equal]", 
          FractionBox["p1", 
           RowBox[{"np", " ", "nm"}]]}], ",", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SqrtBox["3"]], " ", 
           RowBox[{"(", 
            RowBox[{"n1", "+", "n2", "-", 
             RowBox[{"2", "n3"}]}], ")"}]}], "\[Equal]", 
          FractionBox["p2", 
           RowBox[{"np", " ", "nm"}]]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n3", "\[Rule]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"np", "-", "nm"}], 
            RowBox[{"2", " ", "np", " ", "nm"}]]}], "-", "n1", "-", "n2"}]}], 
        "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n1", ",", "n2"}], "}"}]}], "]"}], "//", "Simplify"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.89708895331478*^9, 3.897088967064106*^9}, {
  3.897098576316572*^9, 3.897098637846074*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"629512f4-f9c1-4ea7-9b65-f29e48a82c73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"n1", "\[Rule]", 
    FractionBox[
     RowBox[{"nm", "-", "np", "+", 
      RowBox[{"6", " ", "p1"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "p2"}]}], 
     RowBox[{"6", " ", "nm", " ", "np"}]]}], ",", 
   RowBox[{"n2", "\[Rule]", 
    FractionBox[
     RowBox[{"nm", "-", "np", "-", 
      RowBox[{"6", " ", "p1"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "p2"}]}], 
     RowBox[{"6", " ", "nm", " ", "np"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.89708894532244*^9, 3.897088967727667*^9}, 
   3.8970891109232187`*^9, 3.897089337712386*^9, 3.89709511157337*^9, 
   3.897095427711528*^9, 3.89709611784127*^9, 3.897098652081773*^9, 
   3.897099104088669*^9, 3.8974411278244553`*^9, 3.8987692900615*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"ab507496-9cba-47e2-8991-9bb53d035db0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"numerictry", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p1", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"p2", "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"nm", "\[Rule]", "1"}], ",", 
     RowBox[{"np", "\[Rule]", "24"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896837681101458*^9, 3.896837712650982*^9}, {
   3.8968379765857925`*^9, 3.896837990749612*^9}, {3.8968384751966405`*^9, 
   3.896838482141531*^9}, {3.8968386548344*^9, 3.896838658449627*^9}, {
   3.896838857957551*^9, 3.8968388825564547`*^9}, {3.8968389702994537`*^9, 
   3.89683897031796*^9}, {3.8970144043452816`*^9, 3.8970144073531103`*^9}, {
   3.897014672136574*^9, 3.89701467381463*^9}, {3.897014716963572*^9, 
   3.897014719224069*^9}, {3.8970153496327686`*^9, 3.8970153512712126`*^9}, {
   3.897015514371166*^9, 3.8970155369157953`*^9}, 3.897035144002305*^9, 
   3.897035845302445*^9, {3.897036015658149*^9, 3.897036017991035*^9}, {
   3.897036062156517*^9, 3.897036065025701*^9}, {3.897036143676119*^9, 
   3.897036145041276*^9}, {3.8970412477814817`*^9, 3.8970412524773684`*^9}, {
   3.897042365749022*^9, 3.8970423668769712`*^9}, 3.897043106945859*^9, 
   3.8970431498829947`*^9, {3.8970432291118383`*^9, 3.897043229790801*^9}, {
   3.8970434953521214`*^9, 3.897043519970364*^9}, 3.897089464739854*^9, {
   3.8970951163284607`*^9, 3.897095116386752*^9}, 3.897095264813416*^9, 
   3.8970954730453863`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"19e96206-2563-41c9-a903-dee7b4499e06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pton", "/.", "numerictry"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8970145115316424`*^9, 3.8970145176286416`*^9}, {
  3.897016168675923*^9, 3.8970161700427876`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"41c56274-f447-4e9f-8895-1ea397dc4e02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"n1", "\[Rule]", 
    RowBox[{"-", "0.2254451501051233`"}]}], ",", 
   RowBox[{"n2", "\[Rule]", 
    RowBox[{"-", "0.14211181677178994`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8970145180469074`*^9, 3.8970146765343246`*^9, 3.897014722799076*^9, {
   3.8970153292043695`*^9, 3.8970153571432204`*^9}, {3.8970155208302603`*^9, 
   3.897015540593855*^9}, 3.8970156043743415`*^9, 3.897015974905465*^9, 
   3.897016170779745*^9, 3.897029066797741*^9, 3.897033727839609*^9, 
   3.897035146605342*^9, 3.8970360203992023`*^9, 3.897036067280157*^9, 
   3.8970361470892887`*^9, 3.897036215882326*^9, 3.897036293148779*^9, 
   3.897036355302987*^9, 3.897036426840493*^9, 3.897036497048954*^9, 
   3.897036578862314*^9, 3.8970366870855217`*^9, 3.897036801197338*^9, 
   3.8970369014820957`*^9, 3.897038051683666*^9, 3.897038144821106*^9, 
   3.897038228855502*^9, 3.897041263378438*^9, 3.897041354222168*^9, 
   3.897042373535903*^9, 3.897042468204995*^9, 3.897042890634623*^9, 
   3.897043110282834*^9, 3.897043154759694*^9, 3.89704323252358*^9, 
   3.8970434603125772`*^9, {3.897043497125358*^9, 3.897043522082347*^9}, 
   3.897085898889917*^9, 3.897087535037342*^9, 3.897089113399523*^9, 
   3.897089340315813*^9, 3.897089466529976*^9, 3.897095118101338*^9, 
   3.897095266634153*^9, 3.8970954308765163`*^9, 3.8970954763510838`*^9, 
   3.897096118242386*^9, 3.897098654986981*^9, 3.897099106716395*^9, 
   3.8987692961714954`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"5d287527-7a59-40df-8265-7448698511db"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numeq\[Epsilon]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq\[Epsilon]", "/.", "pton"}], "/.", "numerictry"}], "//", 
     "N"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numeq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq1", "/.", "pton"}], "/.", "numerictry"}], "//", "N"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numeq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq2", "/.", "pton"}], "/.", "numerictry"}], "//", "N"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.896837673816251*^9, 3.896837679914906*^9}, {
  3.8968377151582174`*^9, 3.896837813658774*^9}, {3.896837999033735*^9, 
  3.896838000945763*^9}, {3.896838488031664*^9, 3.896838490014509*^9}, {
  3.8970144385804396`*^9, 3.8970144509837503`*^9}, {3.897014537693261*^9, 
  3.897014544169221*^9}, {3.8970290370524693`*^9, 3.89702904510772*^9}, {
  3.897034303673073*^9, 3.897034375876878*^9}, {3.8970890039989557`*^9, 
  3.8970890051434317`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a0112fc8-7eb9-47cf-8834-375f9bcaa386"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsol", "=", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"numeq\[Epsilon]", "\[Equal]", "0"}], ",", 
      RowBox[{"numeq1", "\[Equal]", "0"}], ",", 
      RowBox[{"numeq2", "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "\[CurlyPhi]1", ",", "\[CurlyPhi]2"}], 
     "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"cb6c6072-d2f2-4c98-a918-cdd40599722f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", 
      RowBox[{"-", "4.267478649407147`"}]}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", 
      RowBox[{"-", "2.2434978720146233`"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "23.996929147553328`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", 
      RowBox[{"-", "4.26747864940829`"}]}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", 
      RowBox[{"-", "2.2434978720134606`"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "23.996929147553054`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.09164034311241478`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.07828133065229359`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.4352702688199328`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.0916403431124142`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.07828133065229229`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.4352702688199386`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.5743001092622245`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.5914114469362673`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1.4364918116000713`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.5743001092622246`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.5914114469362675`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1.436491811600073`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuITYo3HGTjfOv7gkT0Hoh0k266AaGfZsyaMQPqv4pqF
IPqQmv4KEO2vyLEJRL/rebATRP9hDD4KoqUMOM+A6Ofmq66C6OLi/w9A9LFJ
/G9AtNlp1l8g+ukVXw4mIP272V0URJdN614AomWOG60G0VnP724D0f9fHDVi
AdJ9U5bYguhbfy/uAtGLGhJOgOhE9dq/IHoP+zFxViB95GeMDIhe98RKHURz
pbs4g+hl/8XcQbRHn7k3mO+26I8kkLbTjTopBaQD911pkAbxfUX6QHRQ7YFV
IPoMm8pOED1N8dRiOSAd8efIShD9J5TpF4QfbK4ApFUVO/NBNKuaZsFxIC20
a/Nnf563jgALQY+l
  "],
 CellLabel->"Out[13]=",ExpressionUUID->"4f9e32ac-5913-4ba4-9630-d087d62be718"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "\[Pi]"}], "3"], "Sentrfn"}], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", "nsol"}]], "Input",
 CellChangeTimes->{3.897089067722526*^9, 3.897099112373951*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"5254220d-7167-4ff4-b1f9-b04713743f84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6.282985250637486`", ",", "6.282985250637486`", ",", 
   "0.20138146271183022`", ",", "0.20138146271183016`", ",", 
   RowBox[{"-", "1.387705217593346`"}], ",", 
   RowBox[{"-", "1.387705217593346`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.897043482238779*^9, 3.897043512789781*^9, 3.897043545885262*^9, {
   3.897085927350113*^9, 3.8970859434476347`*^9}, 3.89708756293435*^9, 
   3.897089033230962*^9, 3.8970890737066708`*^9, 3.897089139013427*^9, 
   3.897089481251402*^9, 3.8970951210181837`*^9, 3.897095269765601*^9, 
   3.8970954544368687`*^9, 3.897095502225607*^9, 3.897096144205535*^9, 
   3.897098682827434*^9, 3.897099132404662*^9, 3.8974411534579906`*^9, 
   3.898769313809491*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"6681955f-b5c5-4257-8d66-d00320b636f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[CurlyPhi]1", "+", 
      RowBox[{"\[Epsilon]", " ", "n1"}]}], 
     RowBox[{"1", "+", 
      FractionBox["\[Epsilon]", "np"]}]], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[CurlyPhi]1", "-", 
      RowBox[{"\[Epsilon]", " ", "n1"}]}], 
     RowBox[{"1", "+", 
      FractionBox["\[Epsilon]", "nm"]}]], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.897440002819352*^9, 3.897440027353373*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"517eb8a8-1673-49a0-8d56-d1b61e8a8239"],

Cell[BoxData["0.4274168296826924`"], "Output",
 CellChangeTimes->{3.897440073048861*^9, 3.897441153567775*^9, 
  3.8987693157024164`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"a4ecb8d4-5979-4bbb-b985-fbd870489269"],

Cell[BoxData["0.5635427184315968`"], "Output",
 CellChangeTimes->{3.897440073048861*^9, 3.897441153567775*^9, 
  3.8987693157064204`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"6fbf4b1e-2199-4590-acf7-ca52159829ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[CurlyPhi]2", "+", 
      RowBox[{"\[Epsilon]", " ", "n2"}]}], 
     RowBox[{"1", "+", 
      FractionBox["\[Epsilon]", "np"]}]], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[CurlyPhi]2", "-", 
      RowBox[{"\[Epsilon]", " ", "n2"}]}], 
     RowBox[{"1", "+", 
      FractionBox["\[Epsilon]", "nm"]}]], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.897440081515607*^9, 3.8974400861988983`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"58f89499-e677-443b-92f7-cebd5e909f95"],

Cell[BoxData["0.31441196461340426`"], "Output",
 CellChangeTimes->{3.897440087385153*^9, 3.897441153682938*^9, 
  3.8987693171439*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"62007067-aecb-479c-9ca1-1b5f19d91327"],

Cell[BoxData["0.2580661496882307`"], "Output",
 CellChangeTimes->{3.897440087385153*^9, 3.897441153682938*^9, 
  3.898769317146892*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"5a8626e1-7ece-4555-b495-300cc777f899"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Entropy", " ", "from", " ", "solutions"}], "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.897043840779626*^9, 3.897043847281147*^9}, {
  3.897095085159069*^9, 3.897095095971183*^9}, {3.8970955444772863`*^9, 
  3.897095545162921*^9}},ExpressionUUID->"a21ac8e2-c227-4b01-b136-\
52973eb2ca99"],

Cell[BoxData[
 RowBox[{"tom", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m1n", "\[Rule]", 
     RowBox[{
      FractionBox["\[Kappa]", 
       RowBox[{
        SqrtBox["2"], "g"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SqrtBox["2"]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"], "\[Kappa]"}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SqrtBox["2"], "k", " ", "nN"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lN"]}]}], ")"}]}]}], ",", 
    RowBox[{"m1s", "\[Rule]", 
     RowBox[{
      FractionBox["\[Kappa]", 
       RowBox[{
        SqrtBox["2"], "g"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SqrtBox["2"]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"], "\[Kappa]"}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SqrtBox["2"], "k", " ", "nS"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lS"]}]}], ")"}]}]}], ",", 
    RowBox[{"m2n", "\[Rule]", 
     RowBox[{
      FractionBox["1", "g"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["k", "2"], 
           SuperscriptBox["nN", "2"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "\[Kappa]"}], 
          RowBox[{"2", "k", " ", "nN"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lN"]}]}], ")"}]}]}], ",", 
    RowBox[{"m2s", "\[Rule]", 
     RowBox[{
      FractionBox["1", "g"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["k", "2"], 
           SuperscriptBox["nS", "2"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "\[Kappa]"}], 
          RowBox[{"2", "k", " ", "nS"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lS"]}]}], ")"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.891247184719781*^9, 3.891247442119266*^9}, {
  3.891247552269889*^9, 3.891247558878598*^9}, {3.8912478047283583`*^9, 
  3.8912478050109386`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9a0a16d5-603f-46c8-ba90-3eca2300752a"],

Cell[BoxData[
 RowBox[{"tonum", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g", "\[Rule]", "1"}], ",", 
    RowBox[{"\[Kappa]", "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"tN", "\[Rule]", "1"}], ",", 
    RowBox[{"tS", "\[Rule]", "0"}], ",", 
    RowBox[{"lN", "\[Rule]", "0"}], ",", 
    RowBox[{"lS", "\[Rule]", "1"}], ",", 
    RowBox[{"nN", "\[Rule]", "24"}], ",", 
    RowBox[{"nS", "\[Rule]", "1"}], ",", 
    RowBox[{"pF1", "\[Rule]", "1"}], ",", 
    RowBox[{"pF2", "\[Rule]", "2"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8912474466807137`*^9, 3.891247502735558*^9}, {
   3.891247574522744*^9, 3.891247608265181*^9}, {3.891247849665885*^9, 
   3.891247861459324*^9}, {3.8912478991337957`*^9, 3.891247928785563*^9}, {
   3.8912481563039494`*^9, 3.89124817114258*^9}, {3.891253561481133*^9, 
   3.891253650554488*^9}, 3.892715411664097*^9, {3.8927162896197577`*^9, 
   3.8927162954176397`*^9}, 3.892717115170438*^9, {3.892719864788485*^9, 
   3.8927198934092216`*^9}, 3.892720133472988*^9, {3.892720250350501*^9, 
   3.892720265556633*^9}, {3.8927221610766287`*^9, 3.8927221858347063`*^9}, 
   3.892722272302787*^9, 3.892722342985271*^9, 3.892722456967888*^9, {
   3.8927225548467007`*^9, 3.89272255837136*^9}, {3.892722860548738*^9, 
   3.8927228664355917`*^9}, {3.892722909427595*^9, 3.892722943983142*^9}, {
   3.892723044180717*^9, 3.892723045390109*^9}, 3.8927230951429768`*^9, {
   3.8927231510846148`*^9, 3.892723154835184*^9}, {3.8927631171703463`*^9, 
   3.892763118817108*^9}, 3.892763564059227*^9, 3.8927854494130383`*^9, {
   3.892786414686545*^9, 3.892786439829933*^9}, 3.89278655034536*^9, 
   3.892786584850341*^9, {3.892786686719015*^9, 3.8927867136507483`*^9}, {
   3.892788604988668*^9, 3.892788606472209*^9}, {3.892789016519414*^9, 
   3.892789020254714*^9}, 3.892789166533087*^9, {3.892801615246516*^9, 
   3.8928016184235764`*^9}, 3.892801867972835*^9, {3.892801910044344*^9, 
   3.8928019116032352`*^9}, 3.89280204293713*^9, {3.8928065988237886`*^9, 
   3.892806705716053*^9}, {3.892806760799361*^9, 3.892806820512425*^9}, 
   3.89280688854212*^9, 3.892806956718217*^9, {3.89280741364738*^9, 
   3.8928074158869658`*^9}, {3.892809152044286*^9, 3.8928091532812138`*^9}, {
   3.892896331693605*^9, 3.892896336405272*^9}, {3.892961537730315*^9, 
   3.892961543689522*^9}, {3.892961598038975*^9, 3.892961600203989*^9}, 
   3.892962393652611*^9, {3.893029188953597*^9, 3.893029300257596*^9}, 
   3.8930293385906277`*^9, 3.893029370573882*^9, 3.893029410169304*^9, {
   3.893029443363155*^9, 3.8930294500892467`*^9}, {3.893029480548962*^9, 
   3.8930294935150757`*^9}, {3.8930345370267773`*^9, 3.893034538775147*^9}, {
   3.893034580738574*^9, 3.893034585625813*^9}, {3.893034799641206*^9, 
   3.8930348051783743`*^9}, {3.8930353006953783`*^9, 3.8930353024757*^9}, 
   3.893035335778385*^9, {3.893035725608994*^9, 3.89303576269436*^9}, {
   3.8930398590469933`*^9, 3.893039870975815*^9}, {3.897035072393259*^9, 
   3.897035101215466*^9}, {3.897041701120297*^9, 3.897041723193087*^9}, {
   3.897043265525435*^9, 3.897043265939046*^9}, {3.897043699315613*^9, 
   3.897043715084074*^9}, {3.897095127734736*^9, 3.897095127824696*^9}, 
   3.897095276219344*^9, 3.897095489932908*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"b110fad1-aaab-4e21-a14c-4e8837baa9c9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["X1n", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X2n", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X3n", 
             RowBox[{"-", "1"}]], "-", 
            RowBox[{
             SuperscriptBox["X1n", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X2n", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X3n", 
              RowBox[{"-", "1"}]]}]}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["X1s", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X2s", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X3s", 
             RowBox[{"-", "1"}]], "-", 
            RowBox[{
             SuperscriptBox["X1s", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X2s", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X3s", 
              RowBox[{"-", "1"}]]}]}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"m1n", " ", "X1n"}], "-", 
            RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{"m1s", " ", "X1s"}], "-", 
            RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"m1n", " ", "X2n"}], "-", 
            RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{"m1s", " ", "X2s"}], "-", 
            RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"m1n", " ", "X3n"}], "-", 
            RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{"m1s", " ", "X3s"}], "-", 
            RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
          RowBox[{
           RowBox[{"2", 
            SqrtBox["2"], 
            FractionBox["pF1", 
             RowBox[{"nN", " ", "nS"}]]}], "\[Equal]", 
           RowBox[{
            RowBox[{"k", " ", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], "g"}], "\[Kappa]"], "m1s", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "tS"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X2s", " ", "X3s"}], "-", 
               RowBox[{"X3s", " ", "X1s"}]}], ")"}]}], "-", 
            RowBox[{"k", " ", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], "g"}], "\[Kappa]"], "m1n", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "tN"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X2n", " ", "X3n"}], "-", 
               RowBox[{"X3n", " ", "X1n"}]}], ")"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            SqrtBox["3"], 
            SqrtBox["2"], 
            FractionBox["pF2", 
             RowBox[{"nN", " ", "nS"}]]}], "\[Equal]", 
           RowBox[{
            RowBox[{"k", " ", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], "g"}], "\[Kappa]"], "m1s", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "tS"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X2s", " ", "X3s"}], "+", 
               RowBox[{"X3s", " ", "X1s"}], "-", 
               RowBox[{"2", "X1s", " ", "X2s"}]}], ")"}]}], "-", 
            RowBox[{"k", " ", 
             FractionBox[
              RowBox[{
               SqrtBox["2"], "g"}], "\[Kappa]"], "m1n", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "tN"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X2n", " ", "X3n"}], "+", 
               RowBox[{"X3n", " ", "X1n"}], "-", 
               RowBox[{"2", "X1n", " ", "X2n"}]}], ")"}]}]}]}]}], "}"}], "/.",
         "tom"}], "/.", "tonum"}], "//", "N"}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "X1n", ",", "X1s", ",", "X2n", ",", "X2s", ",", "X3n", ",", "X3s", ",", 
      "k"}], "}"}]}], "]"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{"cstr", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", "6", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.889778709190844*^9, 3.8897788328436327`*^9}, {
   3.889779099190027*^9, 3.889779122259995*^9}, {3.8897792859556837`*^9, 
   3.889779295419785*^9}, {3.889779708331966*^9, 3.889779767003737*^9}, {
   3.889779976823773*^9, 3.88977997771801*^9}, {3.889780091803639*^9, 
   3.889780101158595*^9}, {3.889780657293354*^9, 3.889780679868918*^9}, 
   3.889780721661018*^9, {3.889786307427252*^9, 3.8897863415801563`*^9}, {
   3.890208411516766*^9, 3.890208425151971*^9}, {3.8902089340342607`*^9, 
   3.890208959446493*^9}, {3.890277058982823*^9, 3.890277099302643*^9}, {
   3.8902780528008947`*^9, 3.8902781267335787`*^9}, {3.890278926818549*^9, 
   3.890278932188233*^9}, {3.890279504832191*^9, 3.890279506282325*^9}, {
   3.890814090008936*^9, 3.890814094080656*^9}, {3.891147040331934*^9, 
   3.891147042874679*^9}, {3.891147565235239*^9, 3.891147570239848*^9}, {
   3.8911476411199083`*^9, 3.891147672487569*^9}, {3.8911478033931093`*^9, 
   3.891147805951758*^9}, 3.8911515639835167`*^9, {3.89115798406005*^9, 
   3.891157984979537*^9}, {3.891198923979381*^9, 3.891198929063093*^9}, {
   3.8927140780585747`*^9, 3.892714337684116*^9}, {3.892714403828888*^9, 
   3.892714520195694*^9}, {3.892715416908207*^9, 3.8927154197054253`*^9}, {
   3.8927154528173532`*^9, 3.892715458888114*^9}, {3.892715547191503*^9, 
   3.8927155487238703`*^9}, {3.89271631372865*^9, 3.892716314182399*^9}, {
   3.8927164170250196`*^9, 3.892716417945836*^9}, {3.892716467011015*^9, 
   3.892716506870933*^9}, {3.892716567084221*^9, 3.8927165787740297`*^9}, 
   3.892716645147544*^9, {3.892716715374682*^9, 3.8927167155968313`*^9}, 
   3.892716753521656*^9, {3.892719838151579*^9, 3.892719840793624*^9}, {
   3.892719911168932*^9, 3.89271991169471*^9}, {3.892720149796051*^9, 
   3.892720162993368*^9}, {3.8927217156764603`*^9, 3.892721734117786*^9}, 
   3.892723013603126*^9, 3.8927230552115183`*^9, 3.8927230994424133`*^9, 
   3.892723160266213*^9, {3.8927240292366533`*^9, 3.892724058292025*^9}, {
   3.892724100516479*^9, 3.892724102582271*^9}, {3.892762415123026*^9, 
   3.892762468337797*^9}, {3.892762834685527*^9, 3.892762860942197*^9}, 
   3.892763076640901*^9, {3.892763167655417*^9, 3.892763174076408*^9}, {
   3.8927852709763517`*^9, 3.8927852819492702`*^9}, {3.892785316894045*^9, 
   3.8927853202907047`*^9}, 3.892785355538069*^9, 3.892785457033828*^9, 
   3.89278656167131*^9, 3.892786726808106*^9, {3.892796537708*^9, 
   3.8927965615165577`*^9}, 3.892796594852004*^9, {3.8928017204031897`*^9, 
   3.89280173334225*^9}, 3.892801925383449*^9, {3.89280196765357*^9, 
   3.8928019936546383`*^9}, 3.892802051253832*^9, 3.892806649782652*^9, 
   3.892806835328372*^9, 3.892806897133024*^9, {3.892811432810935*^9, 
   3.892811436071905*^9}, {3.8928114783467903`*^9, 3.892811480292557*^9}, 
   3.892892841391831*^9, {3.892892941359165*^9, 3.892892966998172*^9}, {
   3.892893106418775*^9, 3.8928931259898567`*^9}, 3.8928962180771923`*^9, 
   3.892896364502174*^9, {3.892897783134549*^9, 3.892897787218708*^9}, 
   3.8929605078127937`*^9, 3.892961524438805*^9, {3.893029107873056*^9, 
   3.893029129335659*^9}, {3.893034510978623*^9, 3.8930345413279667`*^9}, 
   3.893034677631171*^9, {3.8930352687823544`*^9, 3.8930352861996202`*^9}, {
   3.893035322159978*^9, 3.893035328193912*^9}, {3.893039823792371*^9, 
   3.8930398278675632`*^9}, {3.897095233133676*^9, 3.897095247669636*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"59b70571-d1c1-47b5-a1bf-37da24dfac4a"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ratnz", 
   "\"Solve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 21, 1, 32489946757918205508, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.897043691544717*^9, 3.897043719148616*^9}, 
   3.897095129494111*^9, 3.8970951698489513`*^9, {3.897095242263617*^9, 
   3.897095282898611*^9}, 3.89709546147727*^9, 3.897095509964601*^9, 
   3.8970961569838867`*^9, 3.897441169327731*^9, 3.8987693283551702`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"305fbd9e-aafc-4dec-8fe3-7383b95c7018"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.7423082727355514`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.5092025223609246`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.5365632543835133`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.5986999069761204`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "0.4704965625285897`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "0.6274383725708337`"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.6961404109126975`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.7423082727355514`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.5092025223609246`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.5365632543835133`"}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.5986999069761204`"}], ",", 
     RowBox[{"X3n", "\[Rule]", "0.4704965625285897`"}], ",", 
     RowBox[{"X3s", "\[Rule]", "0.6274383725708337`"}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.6961404109126975`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "69.89731112641951`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.5782663895686285`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", "258.19091861526374`"}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.5764409455852315`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", "95.84951506936541`"}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "0.5773441938931406`"}]}], ",", 
     RowBox[{"k", "\[Rule]", "0.041671998689962624`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "69.89731112641951`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.5782663895686285`"}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "258.19091861526374`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.5764409455852315`"}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "95.84951506936541`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", "0.5773441938931406`"}], ",", 
     RowBox[{"k", "\[Rule]", "0.041671998689962624`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.43579036522715076`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.28581744350573063`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.5924206368567441`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.6241436131122678`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "0.7214752543909954`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "0.9029055278183549`"}]}], ",", 
     RowBox[{"k", "\[Rule]", "0.696732888379398`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.43579036522715076`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.28581744350573063`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.5924206368567441`"}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.6241436131122678`"}], ",", 
     RowBox[{"X3n", "\[Rule]", "0.7214752543909954`"}], ",", 
     RowBox[{"X3s", "\[Rule]", "0.9029055278183549`"}], ",", 
     RowBox[{"k", "\[Rule]", "0.696732888379398`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.6042126219495331`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "2.6720285765351273`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.5544330655806469`"}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "8.43983382463734`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", "0.573949871739956`"}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "4.083264976463603`"}]}], ",", 
     RowBox[{"k", "\[Rule]", "0.9957259506828547`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.6042126219495331`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "2.6720285765351273`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.5544330655806469`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", "8.43983382463734`"}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "0.573949871739956`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", "4.083264976463603`"}], ",", 
     RowBox[{"k", "\[Rule]", "0.9957259506828547`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.897043691555698*^9, 3.897043719157638*^9}, 
   3.897095129614448*^9, 3.897095169860778*^9, {3.897095242271674*^9, 
   3.897095282906633*^9}, 3.897095461485861*^9, 3.897095509971774*^9, 
   3.897096156991376*^9, 3.897441169335198*^9, 3.898769328426287*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"8ab3d3e1-29d7-40cc-8c2c-f8fc1772fa7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1n", "\[Rule]", "0.43579036522715076`"}], ",", 
   RowBox[{"X1s", "\[Rule]", "0.28581744350573063`"}], ",", 
   RowBox[{"X2n", "\[Rule]", "0.5924206368567441`"}], ",", 
   RowBox[{"X2s", "\[Rule]", "0.6241436131122678`"}], ",", 
   RowBox[{"X3n", "\[Rule]", "0.7214752543909954`"}], ",", 
   RowBox[{"X3s", "\[Rule]", "0.9029055278183549`"}], ",", 
   RowBox[{"k", "\[Rule]", "0.696732888379398`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.897043691555698*^9, 3.897043719157638*^9}, 
   3.897095129614448*^9, 3.897095169860778*^9, {3.897095242271674*^9, 
   3.897095282906633*^9}, 3.897095461485861*^9, 3.897095509971774*^9, 
   3.897096156991376*^9, 3.897441169335198*^9, 3.8987693284292793`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"b3288cf3-3fec-447d-bafa-7af0039be478"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"]}], 
       RowBox[{"9", 
        SqrtBox["3"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"3", 
          SqrtBox["3"], 
          SuperscriptBox["gg", "2"]}]], ")"}], 
       RowBox[{"-", "1"}]], "2", "\[Pi]", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["NN", 
          RowBox[{"3", "/", "2"}]], "k"}]}], "\[Kappa]"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SqrtBox["2"], "g"}], "\[Kappa]"], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m1s", "2"], "X1s", " ", "X2s", " ", "X3s", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "-", 
        RowBox[{
         SuperscriptBox["m1n", "2"], "X1n", " ", "X2n", " ", "X3n", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}]}], ")"}]}], "/.", "tom"}], "/.",
     "tonum"}], "/.", "cstr"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.892719978623756*^9, 3.8927200893586893`*^9}, {
   3.8927636896282253`*^9, 3.892763695712718*^9}, {3.892763792541279*^9, 
   3.892763821984941*^9}, {3.892763917616767*^9, 3.892763928197254*^9}, {
   3.892763975673562*^9, 3.892763982097734*^9}, 3.8927735310206413`*^9, {
   3.892784716534745*^9, 3.8927847179948273`*^9}, {3.892893064408834*^9, 
   3.892893068262047*^9}, 3.892894267433297*^9, {3.892897808466878*^9, 
   3.892897825133997*^9}, {3.8928978820379353`*^9, 3.8928978857756243`*^9}, {
   3.8928984205186033`*^9, 3.892898441750733*^9}, 3.892899203821612*^9, {
   3.892899305812785*^9, 3.892899315245598*^9}, {3.892899356251617*^9, 
   3.892899414757409*^9}, {3.8928994689034348`*^9, 3.8928994949026127`*^9}, {
   3.892899855994535*^9, 3.892899905921204*^9}, {3.892942189580599*^9, 
   3.892942199157897*^9}, {3.89294745501057*^9, 3.892947463748233*^9}, {
   3.892950637613801*^9, 3.892950659964196*^9}, {3.892959261910513*^9, 
   3.892959266280912*^9}, 3.892960514373437*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"fdb49184-cdbe-40b0-aa6b-6e90ab0bf589"],

Cell[BoxData[
 RowBox[{"0.20138146271183022`", " ", 
  SuperscriptBox["gg", "2"], " ", 
  SuperscriptBox["NN", 
   RowBox[{"3", "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.8970436916621304`*^9, 3.897043719260051*^9}, 
   3.897095171992782*^9, {3.897095244194583*^9, 3.897095285113641*^9}, 
   3.897095463994164*^9, 3.897095510076523*^9, 3.897096157105316*^9, 
   3.897441169445966*^9, 3.8987693297469845`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"4d1a2f75-a7ec-418c-bf35-bb07454eb08d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"X1n", " ", "X2n"}], "+", 
   RowBox[{"X1n", " ", "X3n"}], "+", 
   RowBox[{"X2n", " ", "X3n"}]}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X1s", " ", "X2s"}], "+", 
   RowBox[{"X2s", " ", "X3s"}], "+", 
   RowBox[{"X1s", " ", "X3s"}]}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973856066193266`*^9, 3.8973856955195293`*^9}, {
  3.8973859212255135`*^9, 3.8973859599639316`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9141e952-f1ac-4267-803d-5952702fd1ff"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.8973856200238705`*^9, 3.897385656350857*^9}, 
   3.8973856958835993`*^9, {3.897385924567872*^9, 3.897385960461122*^9}, 
   3.8974411695190496`*^9, 3.89876933227973*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"36771f7d-9dfb-4908-b739-cef059d1090a"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.8973856200238705`*^9, 3.897385656350857*^9}, 
   3.8973856958835993`*^9, {3.897385924567872*^9, 3.897385960461122*^9}, 
   3.8974411695190496`*^9, 3.898769332283721*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"0f0a97f9-d489-40db-8bbd-ac18075f9d95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X2n", " ", "X3n"}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2s", " ", "X3s"}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973856644464808`*^9, 3.897385667802007*^9}, {
  3.897386159399215*^9, 3.897386166780958*^9}, {3.897386351047182*^9, 
  3.897386351184619*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"d2536fcc-fb96-4808-8354-26e7b2de4c0d"],

Cell[BoxData["0.4274168296826949`"], "Output",
 CellChangeTimes->{
  3.8973856682643538`*^9, {3.8973861605654926`*^9, 3.8973861671096573`*^9}, 
   3.897386351477605*^9, 3.8974411696331797`*^9, 3.8987693337067647`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"6bfbd4c1-be5c-407d-9744-a004c35d0458"],

Cell[BoxData["0.5635427184315873`"], "Output",
 CellChangeTimes->{
  3.8973856682643538`*^9, {3.8973861605654926`*^9, 3.8973861671096573`*^9}, 
   3.897386351477605*^9, 3.8974411696331797`*^9, 3.898769333712161*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"33783d31-cede-4e33-901e-6a039bdeb585"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X1n", " ", "X3n"}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X1s", " ", "X3s"}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973866679868164`*^9, 3.8973866696636815`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"334212a6-8311-4424-8e6e-ff3dd804e29f"],

Cell[BoxData["0.31441196461340337`"], "Output",
 CellChangeTimes->{3.8973866700445356`*^9, 3.89744116974909*^9, 
  3.898769334845899*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"bbbdae4a-4060-4f75-8660-3217e5ce5979"],

Cell[BoxData["0.25806614968823455`"], "Output",
 CellChangeTimes->{3.8973866700445356`*^9, 3.89744116974909*^9, 
  3.8987693348493834`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"0bec72c4-34c2-4e6b-975d-b460a1fb1065"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gravitational blocks for Q^{1,1,1}", "Section",
 CellChangeTimes->{{3.45104872191929*^9, 3.451048730054781*^9}, {
   3.708701680874946*^9, 3.70870168226972*^9}, {3.708750631433934*^9, 
   3.708750641626418*^9}, {3.708856088126958*^9, 3.708856101980419*^9}, 
   3.708928980859091*^9, {3.708939089076701*^9, 3.708939096471496*^9}, {
   3.7089502997461023`*^9, 3.7089503112913713`*^9}, {3.713546131939741*^9, 
   3.713546138601869*^9}, {3.715013962469451*^9, 3.715013963017913*^9}, 
   3.7250173683596067`*^9, {3.725017986355797*^9, 3.725017987153454*^9}, {
   3.72501816303613*^9, 3.725018182217115*^9}, {3.725019266869978*^9, 
   3.725019272217188*^9}, {3.725186723476418*^9, 3.725186734383314*^9}, {
   3.72518906511244*^9, 3.72518907440561*^9}, {3.7276680912848988`*^9, 
   3.727668134473085*^9}, {3.727668173321127*^9, 3.7276681940665407`*^9}, {
   3.727677478585494*^9, 3.727677481918495*^9}, 3.727677547082678*^9, {
   3.727699345455415*^9, 3.727699346265359*^9}, 3.727870190984269*^9, {
   3.727961902157331*^9, 3.727961904326249*^9}, {3.831716108882422*^9, 
   3.83171611304175*^9}, {3.832005164955831*^9, 3.832005166086474*^9}, {
   3.834235773048616*^9, 3.8342358313176203`*^9}, 3.835016380368868*^9, {
   3.835088197512808*^9, 3.835088209218218*^9}, {3.835165300364242*^9, 
   3.835165301882329*^9}, 3.8351661168891582`*^9, {3.8398391217119007`*^9, 
   3.839839124342368*^9}, {3.84028243891033*^9, 3.840282441493301*^9}, 
   3.840537804140155*^9, {3.8405384548714123`*^9, 3.840538476344808*^9}, 
   3.8447491529735413`*^9, {3.858256083955721*^9, 3.858256085409936*^9}, {
   3.858256402169086*^9, 3.8582564030677834`*^9}, 3.859534405101198*^9, {
   3.8596351357843237`*^9, 3.859635172387422*^9}, 3.859727518670087*^9, {
   3.8599655888272552`*^9, 3.859965589927065*^9}, {3.860296163391082*^9, 
   3.8602961643801937`*^9}, {3.860340939585905*^9, 3.860340948450783*^9}, {
   3.861794301676035*^9, 3.8617943212391863`*^9}, {3.862307429731647*^9, 
   3.8623074362482977`*^9}, {3.8639637897670317`*^9, 3.863963810538546*^9}, {
   3.870595581510775*^9, 3.870595602211261*^9}, {3.891254289524273*^9, 
   3.8912543237589006`*^9}, {3.892980136150221*^9, 3.892980139135795*^9}, {
   3.892980176517335*^9, 3.892980179037725*^9}, {3.893036649456129*^9, 
   3.893036660087687*^9}, 3.893039800539027*^9, {3.8930402172442503`*^9, 
   3.893040228765674*^9}, {3.894784838017796*^9, 3.894784838678584*^9}, 
   3.896245084142552*^9, {3.8965002939592037`*^9, 3.896500295833653*^9}, {
   3.896501152218359*^9, 3.896501180050768*^9}, 3.896525359579475*^9, {
   3.896876674506291*^9, 3.8968766816937227`*^9}, {3.897088725310361*^9, 
   3.897088730717758*^9}, {3.8970963931211367`*^9, 
   3.897096397297394*^9}},ExpressionUUID->"0b4ade55-31b4-43e0-8b44-\
6933067415ce"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Minimal", " ", "solution", " ", "From", " ", 
    RowBox[{"Q", "^", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8970895782597837`*^9, 3.897089579269684*^9}, {
  3.897095028410123*^9, 3.897095030263988*^9}, {3.898742241197555*^9, 
  3.8987422460515842`*^9}},ExpressionUUID->"3e6aabef-73d9-49d7-bc69-\
d854b6f2aa1c"],

Cell[BoxData[
 RowBox[{"BB", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Epsilon]"]}], 
   SqrtBox[
    RowBox[{"X0", " ", "X1", " ", "X2", " ", "X3"}]]}]}]], "Input",
 CellChangeTimes->{{3.897089279347361*^9, 3.897089294799079*^9}, {
  3.8971138644686823`*^9, 3.897113866718754*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"189ea293-b6d8-45f7-b0ba-1278bf1538dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "\[Rule]", 
          RowBox[{"\[CurlyPhi]0", "+", 
           RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "+", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "+", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "+", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "\[Rule]", 
          RowBox[{"\[CurlyPhi]0", "-", 
           RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "-", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "-", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "-", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n0", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", 
          SqrtBox["2"]}]], 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"np", " ", "nm"}]]}]}], ",", 
      RowBox[{"n1", "\[Rule]", 
       RowBox[{
        FractionBox["e0", "6"], 
        FractionBox["1", 
         RowBox[{"4", 
          SqrtBox["2"]}]], 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"np", " ", "nm"}]]}]}], ",", 
      RowBox[{"n2", "\[Rule]", 
       RowBox[{
        FractionBox["e0", "6"], 
        FractionBox["1", 
         RowBox[{"4", 
          SqrtBox["2"]}]], 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"np", " ", "nm"}]]}]}], ",", 
      RowBox[{"n3", "\[Rule]", 
       RowBox[{
        FractionBox["e0", "6"], 
        FractionBox["1", 
         RowBox[{"4", 
          SqrtBox["2"]}]], 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"np", " ", "nm"}]]}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.897114009503106*^9, 3.897114053023094*^9}, {
  3.898769389743919*^9, 3.898769395080619*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"771eab81-a73b-4104-90b4-9587b2f0fc48"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"192", " ", 
     SqrtBox["6"], " ", "\[Epsilon]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", "nm", " ", "\[Epsilon]"}], "-", 
           RowBox[{
            SqrtBox["2"], " ", "np", " ", "\[Epsilon]"}], "+", 
           RowBox[{"8", " ", "nm", " ", "np", " ", "\[CurlyPhi]0"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", "e0", " ", 
            RowBox[{"(", 
             RowBox[{"nm", "-", "np"}], ")"}], " ", "\[Epsilon]"}], "+", 
           RowBox[{"48", " ", "nm", " ", "np", " ", "\[CurlyPhi]1"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", "e0", " ", 
            RowBox[{"(", 
             RowBox[{"nm", "-", "np"}], ")"}], " ", "\[Epsilon]"}], "+", 
           RowBox[{"48", " ", "nm", " ", "np", " ", "\[CurlyPhi]2"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", "e0", " ", 
            RowBox[{"(", 
             RowBox[{"nm", "-", "np"}], ")"}], " ", "\[Epsilon]"}], "+", 
           RowBox[{"48", " ", "nm", " ", "np", " ", "\[CurlyPhi]3"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox["nm", "4"], " ", 
         SuperscriptBox["np", "4"]}]]]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox["2"]}], " ", "nm", " ", "\[Epsilon]"}], "+", 
           RowBox[{
            SqrtBox["2"], " ", "np", " ", "\[Epsilon]"}], "+", 
           RowBox[{"8", " ", "nm", " ", "np", " ", "\[CurlyPhi]0"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", "e0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "nm"}], "+", "np"}], ")"}], " ", "\[Epsilon]"}], 
           "+", 
           RowBox[{"48", " ", "nm", " ", "np", " ", "\[CurlyPhi]1"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", "e0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "nm"}], "+", "np"}], ")"}], " ", "\[Epsilon]"}], 
           "+", 
           RowBox[{"48", " ", "nm", " ", "np", " ", "\[CurlyPhi]2"}]}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", "e0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "nm"}], "+", "np"}], ")"}], " ", "\[Epsilon]"}], 
           "+", 
           RowBox[{"48", " ", "nm", " ", "np", " ", "\[CurlyPhi]3"}]}], 
          ")"}]}], 
        RowBox[{
         SuperscriptBox["nm", "4"], " ", 
         SuperscriptBox["np", "4"]}]]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.897114060880806*^9, 3.897120588163457*^9, 
  3.8971207100962563`*^9, 3.898769397925973*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"0461f95c-b43b-4d89-87ea-36e37532bd47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sentrfn", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Iact", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CurlyPhi]0", "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SqrtBox["2"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", 
            SqrtBox["2"]}]], 
          FractionBox[
           RowBox[{"np", "+", "nm"}], 
           RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]1", "\[Rule]", 
        RowBox[{
         FractionBox["e0", "6"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", 
             SqrtBox["2"]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", 
              SqrtBox["2"]}]], 
            FractionBox[
             RowBox[{"np", "+", "nm"}], 
             RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}]}], ")"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]2", "\[Rule]", 
        RowBox[{
         FractionBox["e0", "6"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", 
             SqrtBox["2"]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", 
              SqrtBox["2"]}]], 
            FractionBox[
             RowBox[{"np", "+", "nm"}], 
             RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}]}], ")"}]}]}], ",", 
       RowBox[{"\[CurlyPhi]3", "\[Rule]", 
        RowBox[{
         FractionBox["e0", "6"], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", 
             SqrtBox["2"]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", 
              SqrtBox["2"]}]], 
            FractionBox[
             RowBox[{"np", "+", "nm"}], 
             RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}]}], ")"}]}]}]}], 
      "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"e0", ">", "0"}], ",", 
      RowBox[{"nm", ">", "0"}], ",", 
      RowBox[{"np", ">", "0"}], ",", 
      RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.896837454754145*^9, 3.8968374843239737`*^9}, {
  3.8970888072470016`*^9, 3.897088816678967*^9}, {3.897089315531451*^9, 
  3.897089316016738*^9}, {3.897089440455202*^9, 3.897089442811365*^9}, {
  3.89708963316634*^9, 3.897089645418598*^9}, {3.8970897371679068`*^9, 
  3.897089753921376*^9}, {3.89709921384496*^9, 3.8970992223932037`*^9}, {
  3.897114469129855*^9, 3.89711452663671*^9}, {3.897114577030128*^9, 
  3.89711457850591*^9}, {3.897114739919242*^9, 3.897114740189164*^9}, {
  3.8971148983746033`*^9, 3.897114913498621*^9}, {3.8987694001602154`*^9, 
  3.8987694127311172`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b499920e-ad34-4c71-a00a-f6e8314a0fec"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["e0", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], "2"], 
       SuperscriptBox["nm", "2"]]}], "-", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"np", "+", "\[Epsilon]"}], ")"}], "2"], 
      SuperscriptBox["np", "2"]]}], ")"}]}], 
  RowBox[{"48", " ", 
   SqrtBox["6"], " ", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{
  3.896837487352247*^9, 3.896838152761331*^9, 3.896838466295863*^9, 
   3.8970140017107925`*^9, 3.8970152548045454`*^9, 3.897015294780159*^9, 
   3.8970155824212213`*^9, 3.8970159520172586`*^9, 3.8970290572571173`*^9, 
   3.897033717939583*^9, 3.897085883674653*^9, 3.897087513529134*^9, 
   3.897089105587603*^9, 3.8970893168093443`*^9, 3.897089445336323*^9, 
   3.897089655035233*^9, {3.897089745165629*^9, 3.897089755060834*^9}, 
   3.897096105912953*^9, 3.897099232042362*^9, {3.897114550150202*^9, 
   3.897114578913292*^9}, 3.897114740655861*^9, {3.897114899452523*^9, 
   3.897114914103311*^9}, 3.8971205904013557`*^9, 3.897120710497313*^9, {
   3.8987694083894963`*^9, 3.89876941489885*^9}},
 FontSize->16,
 CellLabel->"Out[4]=",ExpressionUUID->"095a942b-24a0-4af9-a144-70d0a827bb08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"epsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Sentrfn", ",", "\[Epsilon]"}], "]"}], "\[Equal]", "0"}], ",", 
    "\[Epsilon]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8970897810003777`*^9, 3.897089784708166*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4e0b07c0-748b-4318-b01b-584fd7bc010d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", "nm", " ", "np"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["nm", "2"], "+", 
         SuperscriptBox["np", "2"]}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", "\[Rule]", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", "nm", " ", "np"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["nm", "2"], "+", 
        SuperscriptBox["np", "2"]}]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.897089733080168*^9, 3.897089785476157*^9}, 
   3.897096107056738*^9, 3.897099233563313*^9, {3.8971145744268*^9, 
   3.8971145811315536`*^9}, 3.897114743582374*^9, 3.897120593367152*^9, 
   3.897120711308333*^9, 3.898769420440011*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"be37bcd5-3c24-4bfd-b6fb-704135d9e71f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Sentrfn", "/.", 
    RowBox[{"epsol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e0", ">", "0"}], ",", 
     RowBox[{"nm", ">", "0"}], ",", 
     RowBox[{"np", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8971149663444643`*^9, 3.897114986698346*^9}, {
   3.897115172601171*^9, 3.8971152213210163`*^9}, {3.897115252664544*^9, 
   3.8971152566318808`*^9}, 3.897119997518754*^9, 3.897127256701709*^9, 
   3.8971272956451263`*^9, {3.8987694236296344`*^9, 3.8987694240785084`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e5d00ce9-0cbb-4137-ad93-cebbb2d65bd7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["e0", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SqrtBox["2"]}], " ", 
      RowBox[{"(", 
       RowBox[{"nm", "+", "np"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["nm", "2"], "+", 
        SuperscriptBox["np", "2"]}]]}]}], ")"}]}], 
  RowBox[{"48", " ", 
   SqrtBox["3"], " ", "nm", " ", "np"}]]], "Output",
 CellChangeTimes->{{3.89711496698764*^9, 3.897114987280951*^9}, {
   3.897115176229838*^9, 3.89711522177337*^9}, {3.897115253687336*^9, 
   3.897115257008792*^9}, 3.897119998074525*^9, 3.89712059652108*^9, 
   3.8971207122935467`*^9, 3.89712725752253*^9, 3.897127296183449*^9, 
   3.8987694246973352`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"188aee12-5c62-49ca-8375-1487f99baa05"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Q", "^", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.897089556161068*^9, 3.897089563372924*^9}, {
  3.897095034953414*^9, 3.897095036323523*^9}, {3.897096419488523*^9, 
  3.897096421797628*^9}},ExpressionUUID->"e452ea69-cdc0-45c3-a012-\
9de2deeff184"],

Cell[BoxData[
 RowBox[{"BB", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Epsilon]"]}], 
   SqrtBox[
    RowBox[{"X0", " ", "X1", " ", "X2", " ", "X3"}]]}]}]], "Input",
 CellChangeTimes->{{3.897089279347361*^9, 3.897089294799079*^9}, {
  3.897096763027149*^9, 3.897096768660852*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ebe4e227-39d0-43df-8b0f-14c4ed40a161"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "\[Rule]", 
          RowBox[{"\[CurlyPhi]0", "+", 
           RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "+", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "+", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "+", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "\[Rule]", 
          RowBox[{"\[CurlyPhi]0", "-", 
           RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "-", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "-", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]3", "-", 
           RowBox[{"\[Epsilon]", " ", "n3"}]}]}]}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n0", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", 
          SqrtBox["2"]}]], 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"np", " ", "nm"}]]}]}], ",", 
      RowBox[{"n3", "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["e0", "2"], 
         FractionBox["1", 
          RowBox[{"4", 
           SqrtBox["2"]}]], 
         FractionBox[
          RowBox[{"np", "-", "nm"}], 
          RowBox[{"np", " ", "nm"}]]}], "-", "n1", "-", "n2"}]}]}], "}"}]}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.897089296289625*^9, 3.897089303792687*^9}, {
   3.897096779217588*^9, 3.897096836884967*^9}, {3.8970968695118837`*^9, 
   3.8970968748999147`*^9}, {3.897100291822311*^9, 3.8971003222677298`*^9}, 
   3.897109957821094*^9, 3.897127549316634*^9, {3.897128046769869*^9, 
   3.897128049238737*^9}, 3.8987694750242124`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"e4382d90-873c-4604-ba14-af34b4f333a9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"8", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "nm"}], "+", "np"}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "nm", " ", "np"}]], "+", "\[CurlyPhi]0"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n2", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n1"}], "-", "n2", "+", 
            FractionBox[
             RowBox[{"e0", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "nm"}], "+", "np"}], ")"}]}], 
             RowBox[{"8", " ", 
              SqrtBox["2"], " ", "nm", " ", "np"}]]}], ")"}], " ", 
          "\[Epsilon]"}], "+", "\[CurlyPhi]3"}], ")"}]}]]}], "+", 
    FractionBox[
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", "nm", " ", "\[Epsilon]"}], "-", 
          RowBox[{
           SqrtBox["2"], " ", "np", " ", "\[Epsilon]"}], "+", 
          RowBox[{"8", " ", "nm", " ", "np", " ", "\[CurlyPhi]0"}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n1", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", "e0", " ", 
           RowBox[{"(", 
            RowBox[{"nm", "-", "np"}], ")"}], " ", "\[Epsilon]"}], "+", 
          RowBox[{"16", " ", "nm", " ", "np", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n1", " ", "\[Epsilon]"}], "+", 
             RowBox[{"n2", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]3"}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["nm", "2"], " ", 
        SuperscriptBox["np", "2"]}]]], 
     SqrtBox["2"]]}], 
   RowBox[{"8", " ", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{
  3.897089306210752*^9, 3.897095106244625*^9, 3.8970953867587357`*^9, 
   3.897095420191674*^9, 3.897096112539689*^9, 3.8970968880399446`*^9, 
   3.89709938526376*^9, 3.8971006753200827`*^9, 3.897104629462556*^9, {
   3.8971099521112757`*^9, 3.8971099618335648`*^9}, 3.89712809225484*^9, 
   3.897131686945446*^9, 3.8971328235396214`*^9, 3.897441268449648*^9, 
   3.8977951597588177`*^9, 3.897896646470627*^9, 3.898769478679205*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"248a7b88-0002-47b6-897a-4d53b42d71d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sentrfn", "=", 
  RowBox[{
   RowBox[{"Iact", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CurlyPhi]0", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", 
          SqrtBox["2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SqrtBox["2"]}]], 
         FractionBox[
          RowBox[{"np", "+", "nm"}], 
          RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
      RowBox[{"\[CurlyPhi]3", "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["e0", "2"], 
         FractionBox["1", 
          RowBox[{"2", 
           SqrtBox["2"]}]]}], "+", 
        RowBox[{
         FractionBox["e0", "2"], 
         FractionBox["1", 
          RowBox[{"4", 
           SqrtBox["2"]}]], 
         FractionBox[
          RowBox[{"np", "+", "nm"}], 
          RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}], "-", "\[CurlyPhi]1", 
        "-", "\[CurlyPhi]2"}]}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.896837454754145*^9, 3.8968374843239737`*^9}, {
  3.8970888072470016`*^9, 3.897088816678967*^9}, {3.897089315531451*^9, 
  3.897089316016738*^9}, {3.897089440455202*^9, 3.897089442811365*^9}, {
  3.897096930205625*^9, 3.897097013180553*^9}, {3.897100513116219*^9, 
  3.897100524448338*^9}, {3.897100594712203*^9, 3.8971006012395487`*^9}, {
  3.897104608461894*^9, 3.8971046214794893`*^9}, {3.897109875664351*^9, 
  3.89710987976401*^9}, {3.8971099202083693`*^9, 3.8971099399425993`*^9}, {
  3.897127580716002*^9, 3.897127583208276*^9}, {3.897128158242173*^9, 
  3.8971281641606627`*^9}, {3.8971306607788143`*^9, 3.897130671003251*^9}, {
  3.897130706356114*^9, 3.897130710963076*^9}, {3.898769483395834*^9, 
  3.8987694901285577`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"ee2e2805-52d6-4d2a-aaac-1927cff7b790"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"np", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n1", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e0", " ", 
          RowBox[{"(", 
           RowBox[{"np", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SqrtBox["2"], " ", "np", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n1", " ", "\[Epsilon]"}], "+", 
            RowBox[{"n2", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1", "-", 
            "\[CurlyPhi]2"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n2", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]2"}], ")"}]}], 
      SuperscriptBox["np", "2"]]], "+", 
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]2"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "e0"}], " ", 
           RowBox[{"(", 
            RowBox[{"nm", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "nm", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n1", " ", "\[Epsilon]"}], "+", 
             RowBox[{"n2", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1", "+", 
             "\[CurlyPhi]2"}], ")"}]}]}], ")"}]}], 
       SuperscriptBox["nm", "2"]]}]]}], 
   RowBox[{"4", " ", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{
  3.896837487352247*^9, 3.896838152761331*^9, 3.896838466295863*^9, 
   3.8970140017107925`*^9, 3.8970152548045454`*^9, 3.897015294780159*^9, 
   3.8970155824212213`*^9, 3.8970159520172586`*^9, 3.8970290572571173`*^9, 
   3.897033717939583*^9, 3.897085883674653*^9, 3.897087513529134*^9, 
   3.897089105587603*^9, 3.8970893168093443`*^9, 3.897089445336323*^9, 
   3.8970951077066174`*^9, 3.89709542249936*^9, 3.8970961136961813`*^9, 
   3.897097028696158*^9, 3.897099394296983*^9, 3.897100602883613*^9, 
   3.897100677077704*^9, {3.8971046239510612`*^9, 3.8971046298160553`*^9}, {
   3.897109954564546*^9, 3.897109963735085*^9}, 3.897128204397797*^9, 
   3.89713072109171*^9, 3.8971314119200773`*^9, 3.897131687799543*^9, 
   3.8971328242651854`*^9, 3.8974412695417013`*^9, 3.89779516112683*^9, 
   3.8978966479150143`*^9, 3.898769493242462*^9},
 FontSize->16,
 CellLabel->"Out[3]=",ExpressionUUID->"63b1f40a-90f8-4351-9e64-836c57f8e7f9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq\[Epsilon]", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[Epsilon]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[CurlyPhi]1"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[CurlyPhi]2"}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896837527160438*^9, 3.8968376121575313`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"07b68574-fdeb-492b-9d8e-dad025c0298a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pton", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], 
           SqrtBox["2"], 
           RowBox[{"(", 
            RowBox[{"n1", "-", 
             RowBox[{"2", "n2"}], "+", "n3"}], ")"}]}], "\[Equal]", 
          FractionBox["p1", 
           RowBox[{"np", " ", "nm"}]]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], 
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{"n1", "-", "n3"}], ")"}]}], "\[Equal]", 
          FractionBox["p2", 
           RowBox[{"np", " ", "nm"}]]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n3", "\[Rule]", 
         RowBox[{
          RowBox[{
           FractionBox["e0", "2"], 
           FractionBox["1", 
            RowBox[{"4", 
             SqrtBox["2"]}]], 
           FractionBox[
            RowBox[{"np", "-", "nm"}], 
            RowBox[{"np", " ", "nm"}]]}], "-", "n1", "-", "n2"}]}], "}"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"n1", ",", "n2"}], "}"}]}], "]"}], "//", "Simplify"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.89708895331478*^9, 3.897088967064106*^9}, {
   3.897098472044744*^9, 3.897098500592182*^9}, {3.8970994372899933`*^9, 
   3.8970994836043987`*^9}, {3.897099515448229*^9, 3.89709952778371*^9}, {
   3.8971283784089518`*^9, 3.8971283805205097`*^9}, 3.897130927194935*^9, 
   3.8987695043611984`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"6fc98656-d1f8-4a4c-afcf-e86fff48c693"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"n1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"e0", " ", 
        RowBox[{"(", 
         RowBox[{"nm", "-", "np"}], ")"}]}], "+", "p1", "+", 
       RowBox[{"3", " ", "p2"}]}], 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", "nm", " ", "np"}]]}]}], ",", 
   RowBox[{"n2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"e0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "nm"}], "+", "np"}], ")"}]}], "+", 
      RowBox[{"2", " ", "p1"}]}], 
     RowBox[{"24", " ", 
      SqrtBox["2"], " ", "nm", " ", "np"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.89708894532244*^9, 3.897088967727667*^9}, 
   3.8970891109232187`*^9, 3.897089337712386*^9, 3.89709511157337*^9, 
   3.897095427711528*^9, 3.89709611784127*^9, 3.8970995424695463`*^9, 
   3.897100616608687*^9, 3.897100686163452*^9, 3.8971046361229362`*^9, 
   3.897109969935028*^9, 3.897128213233468*^9, 3.897128383753229*^9, 
   3.897131354639542*^9, 3.897131418811529*^9, 3.897131694363276*^9, 
   3.897132828558444*^9, 3.897441274437697*^9, 3.897795165694538*^9, 
   3.897896652223536*^9, 3.898769514478421*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"02733eed-1fb1-4fd7-97e2-327cadf90e33"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"numerictry", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p1", "\[Rule]", "1"}], ",", 
     RowBox[{"p2", "\[Rule]", "2"}], ",", 
     RowBox[{"nm", "\[Rule]", "16"}], ",", 
     RowBox[{"np", "\[Rule]", "1"}], ",", 
     RowBox[{"e0", "\[Rule]", "2"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896837681101458*^9, 3.896837712650982*^9}, {
   3.8968379765857925`*^9, 3.896837990749612*^9}, {3.8968384751966405`*^9, 
   3.896838482141531*^9}, {3.8968386548344*^9, 3.896838658449627*^9}, {
   3.896838857957551*^9, 3.8968388825564547`*^9}, {3.8968389702994537`*^9, 
   3.89683897031796*^9}, {3.8970144043452816`*^9, 3.8970144073531103`*^9}, {
   3.897014672136574*^9, 3.89701467381463*^9}, {3.897014716963572*^9, 
   3.897014719224069*^9}, {3.8970153496327686`*^9, 3.8970153512712126`*^9}, {
   3.897015514371166*^9, 3.8970155369157953`*^9}, 3.897035144002305*^9, 
   3.897035845302445*^9, {3.897036015658149*^9, 3.897036017991035*^9}, {
   3.897036062156517*^9, 3.897036065025701*^9}, {3.897036143676119*^9, 
   3.897036145041276*^9}, {3.8970412477814817`*^9, 3.8970412524773684`*^9}, {
   3.897042365749022*^9, 3.8970423668769712`*^9}, 3.897043106945859*^9, 
   3.8970431498829947`*^9, {3.8970432291118383`*^9, 3.897043229790801*^9}, {
   3.8970434953521214`*^9, 3.897043519970364*^9}, 3.897089464739854*^9, {
   3.8970951163284607`*^9, 3.897095116386752*^9}, 3.897095264813416*^9, 
   3.8970954730453863`*^9, {3.8970995519516573`*^9, 3.897099565906395*^9}, {
   3.897099602841611*^9, 3.897099603591331*^9}, {3.897099671121132*^9, 
   3.897099672558123*^9}, {3.8971046380625763`*^9, 3.897104639183906*^9}, 
   3.897110239122287*^9, {3.897110533772668*^9, 3.897110534760015*^9}, 
   3.89711065611893*^9, {3.8971282300450697`*^9, 3.8971282310078793`*^9}, 
   3.897128542395941*^9, {3.897128693804529*^9, 3.897128694821594*^9}, {
   3.897129019874349*^9, 3.897129023096156*^9}, {3.897129258718685*^9, 
   3.8971292598510942`*^9}, {3.8971294461443977`*^9, 3.897129447139133*^9}, {
   3.89712968528144*^9, 3.89712969092739*^9}, 3.897130149184723*^9, {
   3.897131784451708*^9, 3.8971317854435587`*^9}, 3.8971318711349783`*^9, {
   3.897133179285231*^9, 3.8971331796044827`*^9}, 3.8987695260698247`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"ae6d9959-e208-4b48-b836-a512531acb4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pton", "/.", "numerictry"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8970145115316424`*^9, 3.8970145176286416`*^9}, {
  3.897016168675923*^9, 3.8970161700427876`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"37460dc2-6075-4e80-a6d3-0d178e1ce483"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"n1", "\[Rule]", 
    RowBox[{"-", "0.0681326846455788`"}]}], ",", 
   RowBox[{"n2", "\[Rule]", 
    RowBox[{"-", "0.05155986946151909`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8970145180469074`*^9, 3.8970146765343246`*^9, 3.897014722799076*^9, {
   3.8970153292043695`*^9, 3.8970153571432204`*^9}, {3.8970155208302603`*^9, 
   3.897015540593855*^9}, 3.8970156043743415`*^9, 3.897015974905465*^9, 
   3.897016170779745*^9, 3.897029066797741*^9, 3.897033727839609*^9, 
   3.897035146605342*^9, 3.8970360203992023`*^9, 3.897036067280157*^9, 
   3.8970361470892887`*^9, 3.897036215882326*^9, 3.897036293148779*^9, 
   3.897036355302987*^9, 3.897036426840493*^9, 3.897036497048954*^9, 
   3.897036578862314*^9, 3.8970366870855217`*^9, 3.897036801197338*^9, 
   3.8970369014820957`*^9, 3.897038051683666*^9, 3.897038144821106*^9, 
   3.897038228855502*^9, 3.897041263378438*^9, 3.897041354222168*^9, 
   3.897042373535903*^9, 3.897042468204995*^9, 3.897042890634623*^9, 
   3.897043110282834*^9, 3.897043154759694*^9, 3.89704323252358*^9, 
   3.8970434603125772`*^9, {3.897043497125358*^9, 3.897043522082347*^9}, 
   3.897085898889917*^9, 3.897087535037342*^9, 3.897089113399523*^9, 
   3.897089340315813*^9, 3.897089466529976*^9, 3.897095118101338*^9, 
   3.897095266634153*^9, 3.8970954308765163`*^9, 3.8970954763510838`*^9, 
   3.897096118242386*^9, 3.89709957237052*^9, 3.897099605408214*^9, 
   3.89709967451532*^9, {3.8971006194869947`*^9, 3.897100622406683*^9}, 
   3.8971006863632307`*^9, 3.897104640999538*^9, 3.897109972750609*^9, 
   3.897110241049694*^9, 3.897110537145309*^9, 3.8971106583940067`*^9, 
   3.897128234749072*^9, 3.897128386049934*^9, 3.8971285441424313`*^9, 
   3.897128701050885*^9, 3.897129024668701*^9, 3.89712926144725*^9, 
   3.897129449402392*^9, 3.897129692883671*^9, 3.897129787300714*^9, 
   3.897130150741597*^9, 3.897131421533752*^9, 3.897131697247067*^9, 
   3.897131787318519*^9, 3.897131872989547*^9, 3.89713282881878*^9, 
   3.897133182186995*^9, 3.897795167971877*^9, 3.897896652474798*^9, 
   3.8987695291065702`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"8da0e95d-44b7-453a-ab21-239533295e05"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numeq\[Epsilon]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq\[Epsilon]", "/.", "pton"}], "/.", "numerictry"}], "//", 
     "N"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numeq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq1", "/.", "pton"}], "/.", "numerictry"}], "//", "N"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numeq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq2", "/.", "pton"}], "/.", "numerictry"}], "//", "N"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.896837673816251*^9, 3.896837679914906*^9}, {
  3.8968377151582174`*^9, 3.896837813658774*^9}, {3.896837999033735*^9, 
  3.896838000945763*^9}, {3.896838488031664*^9, 3.896838490014509*^9}, {
  3.8970144385804396`*^9, 3.8970144509837503`*^9}, {3.897014537693261*^9, 
  3.897014544169221*^9}, {3.8970290370524693`*^9, 3.89702904510772*^9}, {
  3.897034303673073*^9, 3.897034375876878*^9}, {3.8970890039989557`*^9, 
  3.8970890051434317`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f0e00cd4-5d0e-41dc-822c-edadbadb65ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsol", "=", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"numeq\[Epsilon]", "\[Equal]", "0"}], ",", 
      RowBox[{"numeq1", "\[Equal]", "0"}], ",", 
      RowBox[{"numeq2", "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "\[CurlyPhi]1", ",", "\[CurlyPhi]2"}], 
     "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"938ae22f-b424-4e8f-9055-2d54d6b7f0c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.02985704737715326`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.028314959131358744`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.418240995972624`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.029857047377152345`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.028314959131357998`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.418240995972637`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.20580046419083994`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.20755605563341187`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1.4183545580944719`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]2", "\[Rule]", "0.20580046419083994`"}], ",", 
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.2075560556334119`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1.4183545580944699`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.897034300034031*^9, 3.897034352907833*^9, 3.8970344041905823`*^9, 
   3.897035174409822*^9, 3.897036045379149*^9, 3.897036097473481*^9, 
   3.897036176254066*^9, 3.8970362390172033`*^9, 3.897036330593992*^9, 
   3.897036384287122*^9, 3.897036461319324*^9, 3.897036551982843*^9, 
   3.8970366404866667`*^9, 3.897036752181056*^9, 3.897036866432238*^9, 
   3.897036970234861*^9, 3.897038084362117*^9, 3.8970381695868053`*^9, 
   3.897038262934499*^9, 3.897041302184692*^9, 3.897041389143134*^9, 
   3.8970423905622377`*^9, 3.8970424990157022`*^9, 3.897042923911057*^9, 
   3.897043134188444*^9, 3.897043170905489*^9, 3.897043257840415*^9, 
   3.897043482137578*^9, 3.897043512718707*^9, 3.8970435457361183`*^9, 
   3.897085925071124*^9, 3.8970875628180227`*^9, 3.897089030648232*^9, 
   3.897089136634429*^9, 3.897089366015298*^9, 3.8970894811258297`*^9, 
   3.8970954543166*^9, 3.8970955021558037`*^9, 3.897096144072996*^9, {
   3.89709960047679*^9, 3.897099628212768*^9}, 3.897099700170162*^9, 
   3.89710067271784*^9, 3.897100736048719*^9, 3.897104668170329*^9, 
   3.897110057291952*^9, 3.897110305143764*^9, 3.897110598515572*^9, 
   3.897110742908605*^9, 3.8971283745213633`*^9, 3.897128539870205*^9, 
   3.897128667727817*^9, 3.8971288698222313`*^9, 3.897129190133054*^9, 
   3.897129385415517*^9, 3.897129589027883*^9, 3.897129711338829*^9, 
   3.897129950305936*^9, 3.897130284418261*^9, 3.897131502269229*^9, 
   3.897131755552252*^9, 3.8971318159831533`*^9, 3.897131895474111*^9, 
   3.897132850213868*^9, 3.8971332120104322`*^9, 3.897441296297859*^9, 
   3.897795191224893*^9, 3.8978966756979103`*^9, 3.8987695429200287`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"8aac3499-bac8-4346-8428-7cd738775d81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", 
        SqrtBox["2"], " ", "\[Pi]"}], 
       RowBox[{"e0", 
        SqrtBox["e0"]}]], "Sentrfn"}], "/.", "pton"}], "/.", "numerictry"}], "/.",
    "nsol"}]}]], "Input",
 CellChangeTimes->{
  3.897089067722526*^9, {3.897099583755218*^9, 3.897099588523664*^9}, 
   3.897128257104555*^9, 3.897129004943305*^9, {3.897129433092857*^9, 
   3.897129440284968*^9}, 3.8971297143767977`*^9, {3.898769545707903*^9, 
   3.898769547091693*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"17215190-1cbd-4e17-a5be-26982ac6b4e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4209483538433681`", ",", "0.420948353843368`", ",", 
   RowBox[{"-", "2.9899545958515885`"}], ",", 
   RowBox[{"-", "2.9899545958515894`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.897043482238779*^9, 3.897043512789781*^9, 3.897043545885262*^9, {
   3.897085927350113*^9, 3.8970859434476347`*^9}, 3.89708756293435*^9, 
   3.897089033230962*^9, 3.8970890737066708`*^9, 3.897089139013427*^9, 
   3.897089481251402*^9, 3.8970951210181837`*^9, 3.897095269765601*^9, 
   3.8970954544368687`*^9, 3.897095502225607*^9, 3.897096144205535*^9, 
   3.897099628389865*^9, 3.897099700341424*^9, 3.897100736181457*^9, 
   3.897104668321389*^9, 3.897110066132346*^9, 3.8971103052472763`*^9, 
   3.897110598683895*^9, 3.8971107433213997`*^9, 3.8971286709493504`*^9, 
   3.8971288699454*^9, 3.897129007348235*^9, 3.8971291908060102`*^9, 
   3.897129385548593*^9, 3.897129589204788*^9, 3.897129727304823*^9, 
   3.8971299507599697`*^9, 3.897130284532164*^9, 3.8971315024932337`*^9, 
   3.897131755800102*^9, 3.8971318161866217`*^9, 3.897131895647572*^9, 
   3.897132850346703*^9, 3.897133212164795*^9, 3.8974412963655233`*^9, 
   3.897795193322322*^9, 3.897896675857156*^9, 3.8987695475472555`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"8427e298-03fb-4e4b-b7cd-da7118dce323"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SqrtBox["2"]}], "e0"], 
     FractionBox[
      RowBox[{"\[CurlyPhi]1", "+", 
       RowBox[{"\[Epsilon]", " ", "n1"}]}], 
      RowBox[{"1", "+", 
       FractionBox["\[Epsilon]", "nm"]}]]}], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SqrtBox["2"]}], "e0"], 
     FractionBox[
      RowBox[{"\[CurlyPhi]1", "-", 
       RowBox[{"\[Epsilon]", " ", "n1"}]}], 
      RowBox[{"1", "+", 
       FractionBox["\[Epsilon]", "np"]}]]}], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.897440002819352*^9, 3.897440027353373*^9}, {
  3.8974414350231667`*^9, 3.89744143619433*^9}, {3.897441539059807*^9, 
  3.897441552313511*^9}, {3.897441582966045*^9, 3.8974416022949333`*^9}, {
  3.897896711447891*^9, 3.8978967466418943`*^9}, {3.8978968980168056`*^9, 
  3.8978969013325157`*^9}, {3.89876955046189*^9, 3.898769553457875*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"412b1c15-fc36-4249-8f28-da1b847be3b1"],

Cell[BoxData["0.38776518739008226`"], "Output",
 CellChangeTimes->{
  3.897440073048861*^9, 3.897441153567775*^9, 3.897441296513489*^9, 
   3.897441440503645*^9, {3.897441540065741*^9, 3.897441602755372*^9}, 
   3.897795194754434*^9, 3.8978967500520773`*^9, 3.8978969072825537`*^9, 
   3.8987695541560884`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"39a4b84a-479b-4381-84ef-ec738825aab1"],

Cell[BoxData["0.4619825938065703`"], "Output",
 CellChangeTimes->{
  3.897440073048861*^9, 3.897441153567775*^9, 3.897441296513489*^9, 
   3.897441440503645*^9, {3.897441540065741*^9, 3.897441602755372*^9}, 
   3.897795194754434*^9, 3.8978967500520773`*^9, 3.8978969072825537`*^9, 
   3.898769554159615*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"41a7efbc-5804-4cee-87a2-2f456e498ebd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SqrtBox["2"]}], "e0"], 
     FractionBox[
      RowBox[{"\[CurlyPhi]2", "+", 
       RowBox[{"\[Epsilon]", " ", "n2"}]}], 
      RowBox[{"1", "+", 
       FractionBox["\[Epsilon]", "nm"]}]]}], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SqrtBox["2"]}], "e0"], 
     FractionBox[
      RowBox[{"\[CurlyPhi]2", "-", 
       RowBox[{"\[Epsilon]", " ", "n2"}]}], 
      RowBox[{"1", "+", 
       FractionBox["\[Epsilon]", "np"]}]]}], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.897440081515607*^9, 3.8974400861988983`*^9}, {
  3.8974414377785463`*^9, 3.897441438935698*^9}, {3.8978967176233377`*^9, 
  3.8978967486042757`*^9}, {3.8978969029225483`*^9, 3.897896905768074*^9}, {
  3.8987695571605535`*^9, 3.8987695620308685`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a96e8ceb-fc4c-4eec-a262-87ff3997574a"],

Cell[BoxData["0.319605111562849`"], "Output",
 CellChangeTimes->{3.897440087385153*^9, 3.897441153682938*^9, 
  3.8974412992178802`*^9, 3.89744144315595*^9, 3.897795196138872*^9, 
  3.897896751153779*^9, 3.8978969083142757`*^9, 3.898769562484663*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1b249366-e111-4198-8e13-041f4e10a293"],

Cell[BoxData["0.2926024240204138`"], "Output",
 CellChangeTimes->{3.897440087385153*^9, 3.897441153682938*^9, 
  3.8974412992178802`*^9, 3.89744144315595*^9, 3.897795196138872*^9, 
  3.897896751153779*^9, 3.8978969083142757`*^9, 3.898769562487936*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"33bd7326-2bf3-4cb4-8dc5-8cf0264ed627"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Entropy", " ", "from", " ", "solutions"}], "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.897043840779626*^9, 3.897043847281147*^9}, {
  3.897095085159069*^9, 3.897095095971183*^9}, {3.8970955444772863`*^9, 
  3.897095545162921*^9}},ExpressionUUID->"a17908da-3f35-44ec-995a-\
64cab4fd81fc"],

Cell[BoxData[
 RowBox[{"tom", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m1n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[Kappa]", 
        RowBox[{"4", "g"}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"], "\[Kappa]"}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "k", " ", "nN"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lN"]}]}], ")"}]}]}], ",", 
    RowBox[{"m1s", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[Kappa]", 
        RowBox[{"4", "g"}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"], "\[Kappa]"}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "k", " ", "nS"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lS"]}]}], ")"}]}]}], ",", 
    RowBox[{"m2n", "\[Rule]", 
     RowBox[{
      FractionBox["1", "g"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox["k", "2"], 
           SuperscriptBox["nN", "2"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "\[Kappa]"}], 
          RowBox[{"8", "k", " ", "nN"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lN"]}]}], ")"}]}]}], ",", 
    RowBox[{"m2s", "\[Rule]", 
     RowBox[{
      FractionBox["1", "g"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox["k", "2"], 
           SuperscriptBox["nS", "2"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "\[Kappa]"}], 
          RowBox[{"8", "k", " ", "nS"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lS"]}]}], ")"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.891247184719781*^9, 3.891247442119266*^9}, {
   3.891247552269889*^9, 3.891247558878598*^9}, {3.8912478047283583`*^9, 
   3.8912478050109386`*^9}, {3.8962451029138327`*^9, 
   3.8962451639288673`*^9}, {3.896245199861566*^9, 3.896245203503407*^9}, {
   3.8962458776016912`*^9, 3.896245880868079*^9}, {3.896246204013204*^9, 
   3.896246207124199*^9}, 3.8962462533062487`*^9, {3.896249557786916*^9, 
   3.8962495596293173`*^9}, {3.896349656824053*^9, 3.896349659147928*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"8c881f09-7d24-40fa-9bf3-eda8637d04b8"],

Cell[BoxData[
 RowBox[{"tonum", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"e0", "\[Rule]", "2"}], ",", 
    RowBox[{"g", "\[Rule]", "1"}], ",", 
    RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
    RowBox[{"tN", "\[Rule]", "1"}], ",", 
    RowBox[{"tS", "\[Rule]", "0"}], ",", 
    RowBox[{"lN", "\[Rule]", "0"}], ",", 
    RowBox[{"lS", "\[Rule]", "1"}], ",", 
    RowBox[{"nN", "\[Rule]", "16"}], ",", 
    RowBox[{"nS", "\[Rule]", "1"}], ",", 
    RowBox[{"pB1", "\[Rule]", "1"}], ",", 
    RowBox[{"pB2", "\[Rule]", "2"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.896514926492416*^9, 3.8965149301523867`*^9}, {
   3.896514995252912*^9, 3.896515013125607*^9}, {3.896876501086464*^9, 
   3.896876504181407*^9}, {3.896876563022603*^9, 3.896876582198769*^9}, {
   3.897110174736807*^9, 3.897110198022868*^9}, 3.89711038473615*^9, 
   3.897110669683133*^9, 3.897128888474424*^9, {3.89713011609674*^9, 
   3.897130144561734*^9}, 3.897131900164362*^9, {3.897133176935356*^9, 
   3.897133177231608*^9}, {3.89763631127706*^9, 3.897636331385788*^9}, {
   3.8976363639725533`*^9, 3.897636450478279*^9}, {3.897636631700021*^9, 
   3.897636639460531*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"db93052c-62b4-4cd1-baca-e9c990bcf8c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["X1n", 
           RowBox[{"-", "1"}]], "+", 
          SuperscriptBox["X2n", 
           RowBox[{"-", "1"}]], "+", 
          SuperscriptBox["X3n", 
           RowBox[{"-", "1"}]], "-", 
          RowBox[{
           FractionBox["e0", "2"], 
           SuperscriptBox["X1n", 
            RowBox[{"-", "1"}]], 
           SuperscriptBox["X2n", 
            RowBox[{"-", "1"}]], 
           SuperscriptBox["X3n", 
            RowBox[{"-", "1"}]]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["X1s", 
           RowBox[{"-", "1"}]], "+", 
          SuperscriptBox["X2s", 
           RowBox[{"-", "1"}]], "+", 
          SuperscriptBox["X3s", 
           RowBox[{"-", "1"}]], "-", 
          RowBox[{
           FractionBox["e0", "2"], 
           SuperscriptBox["X1s", 
            RowBox[{"-", "1"}]], 
           SuperscriptBox["X2s", 
            RowBox[{"-", "1"}]], 
           SuperscriptBox["X3s", 
            RowBox[{"-", "1"}]]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["e0", "2"]}], "m1n", " ", "X1n"}], "+", 
          RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["e0", "2"]}], "m1s", " ", "X1s"}], "+", 
          RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["e0", "2"]}], "m1n", " ", "X2n"}], "+", 
          RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["e0", "2"]}], "m1s", " ", "X2s"}], "+", 
          RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["e0", "2"]}], "m1n", " ", "X3n"}], "+", 
          RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["e0", "2"]}], "m1s", " ", "X3s"}], "+", 
          RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
        RowBox[{
         FractionBox["pB2", 
          RowBox[{"nN", " ", "nS"}]], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "k", " ", 
           FractionBox[
            RowBox[{"4", "g"}], "\[Kappa]"], "m1s", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "tS"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"X2s", " ", "X3s"}], "-", 
             RowBox[{"X1s", " ", "X2s"}]}], ")"}]}], "-", 
          RowBox[{"2", "k", " ", 
           FractionBox[
            RowBox[{"4", "g"}], "\[Kappa]"], "m1n", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "tN"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"X2n", " ", "X3n"}], "-", 
             RowBox[{"X1n", " ", "X2n"}]}], ")"}]}]}]}], ",", 
        RowBox[{
         FractionBox["pB1", 
          RowBox[{"nN", " ", "nS"}]], "\[Equal]", 
         RowBox[{
          RowBox[{"2", "k", " ", 
           FractionBox[
            RowBox[{"4", "g"}], "\[Kappa]"], "m1s", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "tS"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"X2s", " ", "X3s"}], "-", 
             RowBox[{"2", "X3s", " ", "X1s"}], "+", 
             RowBox[{"X1s", " ", "X2s"}]}], ")"}]}], "-", 
          RowBox[{"2", "k", " ", 
           FractionBox[
            RowBox[{"4", "g"}], "\[Kappa]"], "m1n", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "tN"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"X2n", " ", "X3n"}], "-", 
             RowBox[{"2", "X3n", " ", "X1n"}], "+", 
             RowBox[{"X1n", " ", "X2n"}]}], ")"}]}]}]}]}], "}"}], "/.", 
      "tom"}], "/.", "tonum"}], "//", "N"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "X1n", ",", "X1s", ",", "X2n", ",", "X2s", ",", "X3n", ",", "X3s", ",", 
     "k"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"cstr", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.889778709190844*^9, 3.8897788328436327`*^9}, {
   3.889779099190027*^9, 3.889779122259995*^9}, {3.8897792859556837`*^9, 
   3.889779295419785*^9}, {3.889779708331966*^9, 3.889779767003737*^9}, {
   3.889779976823773*^9, 3.88977997771801*^9}, {3.889780091803639*^9, 
   3.889780101158595*^9}, {3.889780657293354*^9, 3.889780679868918*^9}, 
   3.889780721661018*^9, {3.889786307427252*^9, 3.8897863415801563`*^9}, {
   3.890208411516766*^9, 3.890208425151971*^9}, {3.8902089340342607`*^9, 
   3.890208959446493*^9}, {3.890277058982823*^9, 3.890277099302643*^9}, {
   3.8902780528008947`*^9, 3.8902781267335787`*^9}, {3.890278926818549*^9, 
   3.890278932188233*^9}, {3.890279504832191*^9, 3.890279506282325*^9}, {
   3.890814090008936*^9, 3.890814094080656*^9}, {3.891147040331934*^9, 
   3.891147042874679*^9}, {3.891147565235239*^9, 3.891147570239848*^9}, {
   3.8911476411199083`*^9, 3.891147672487569*^9}, {3.8911478033931093`*^9, 
   3.891147805951758*^9}, 3.8911515639835167`*^9, {3.89115798406005*^9, 
   3.891157984979537*^9}, {3.891198923979381*^9, 3.891198929063093*^9}, {
   3.8927140780585747`*^9, 3.892714337684116*^9}, {3.892714403828888*^9, 
   3.892714520195694*^9}, {3.892715416908207*^9, 3.8927154197054253`*^9}, {
   3.8927154528173532`*^9, 3.892715458888114*^9}, {3.892715547191503*^9, 
   3.8927155487238703`*^9}, {3.89271631372865*^9, 3.892716314182399*^9}, {
   3.8927164170250196`*^9, 3.892716417945836*^9}, {3.892716467011015*^9, 
   3.892716506870933*^9}, {3.892716567084221*^9, 3.8927165787740297`*^9}, 
   3.892716645147544*^9, {3.892716715374682*^9, 3.8927167155968313`*^9}, 
   3.892716753521656*^9, {3.892719838151579*^9, 3.892719840793624*^9}, {
   3.892719911168932*^9, 3.89271991169471*^9}, {3.892720149796051*^9, 
   3.892720162993368*^9}, {3.8927217156764603`*^9, 3.892721734117786*^9}, 
   3.892723013603126*^9, 3.8927230552115183`*^9, 3.8927230994424133`*^9, 
   3.892723160266213*^9, {3.8927240292366533`*^9, 3.892724058292025*^9}, {
   3.892724100516479*^9, 3.892724102582271*^9}, {3.892762415123026*^9, 
   3.892762468337797*^9}, {3.892762834685527*^9, 3.892762860942197*^9}, 
   3.892763076640901*^9, {3.892763167655417*^9, 3.892763174076408*^9}, {
   3.8927852709763517`*^9, 3.8927852819492702`*^9}, {3.892785316894045*^9, 
   3.8927853202907047`*^9}, 3.892785355538069*^9, 3.892785457033828*^9, 
   3.89278656167131*^9, 3.892786726808106*^9, {3.892796537708*^9, 
   3.8927965615165577`*^9}, 3.892796594852004*^9, {3.8928017204031897`*^9, 
   3.89280173334225*^9}, 3.892801925383449*^9, {3.89280196765357*^9, 
   3.8928019936546383`*^9}, 3.892802051253832*^9, 3.892806649782652*^9, 
   3.892806835328372*^9, 3.892806897133024*^9, {3.892811432810935*^9, 
   3.892811436071905*^9}, {3.8928114783467903`*^9, 3.892811480292557*^9}, 
   3.892892841391831*^9, {3.892892941359165*^9, 3.892892966998172*^9}, {
   3.892893106418775*^9, 3.8928931259898567`*^9}, 3.8928962180771923`*^9, 
   3.892896364502174*^9, {3.892897783134549*^9, 3.892897787218708*^9}, 
   3.892982614928381*^9, {3.893036971568523*^9, 3.8930369726969147`*^9}, {
   3.893039809690942*^9, 3.89303981493438*^9}, {3.896245217172914*^9, 
   3.896245231122204*^9}, {3.8962452849865828`*^9, 3.896245475965102*^9}, {
   3.896245761009972*^9, 3.8962457747515783`*^9}, 3.896245971099534*^9, {
   3.8962460176722918`*^9, 3.896246018582802*^9}, 3.896246078016074*^9, 
   3.89624610890353*^9, {3.896246175103559*^9, 3.896246177150209*^9}, {
   3.8962462148294373`*^9, 3.896246221269368*^9}, 3.89624630462215*^9, {
   3.896246467511457*^9, 3.896246483126264*^9}, {3.896246542332446*^9, 
   3.896246598508197*^9}, {3.896248558798255*^9, 3.8962485840031776`*^9}, {
   3.8962486285097647`*^9, 3.8962486585324707`*^9}, {3.896248735963401*^9, 
   3.896248759496291*^9}, {3.896249025021892*^9, 3.896249061097734*^9}, {
   3.896249094910342*^9, 3.896249112243075*^9}, {3.8962492014900093`*^9, 
   3.896249205777402*^9}, {3.896249270416214*^9, 3.896249366439765*^9}, {
   3.896249565344544*^9, 3.8962495883726673`*^9}, {3.8963498445632467`*^9, 
   3.8963498526466093`*^9}, {3.896349911793693*^9, 3.896349928888858*^9}, {
   3.896350075728253*^9, 3.896350099383836*^9}, 3.896350637041626*^9, 
   3.8965019684492283`*^9, 3.8965021371572933`*^9, {3.89650224717242*^9, 
   3.896502267330454*^9}, {3.896502528564561*^9, 3.896502545771729*^9}, {
   3.896514896554035*^9, 3.896514907822443*^9}, 3.8968764898935204`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"981d4cee-739e-40a0-9fc3-26f0edc2bd23"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ratnz", 
   "\"Solve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 21, 1, 32489948025319795952, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8962685965036297`*^9, 3.8962686020224037`*^9}, 
   3.89634851838769*^9, 3.8963485881258097`*^9, {3.896350073173942*^9, 
   3.896350104107357*^9}, 3.896350305545504*^9, 3.8963505576001797`*^9, {
   3.896350627820078*^9, 3.896350641501533*^9}, 3.89650119451543*^9, {
   3.8965018162730703`*^9, 3.896501864750019*^9}, 3.8965019116496153`*^9, {
   3.8965019463687572`*^9, 3.896501996447844*^9}, {3.8965020545060253`*^9, 
   3.8965021405998907`*^9}, {3.896502237757463*^9, 3.896502270091351*^9}, {
   3.8965025592773952`*^9, 3.896502577132379*^9}, 3.896514932548634*^9, {
   3.896514973771055*^9, 3.896515015670347*^9}, 3.8968514598562737`*^9, {
   3.896876545042993*^9, 3.896876584696793*^9}, 3.897110101293688*^9, {
   3.897110177697913*^9, 3.8971102006992607`*^9}, 3.897110387884412*^9, 
   3.897110745123889*^9, 3.897128891185913*^9, 3.897130118732464*^9, 
   3.897130302684458*^9, 3.897131904468622*^9, 3.89713314627809*^9, 
   3.8971332141081142`*^9, 3.8974413079205217`*^9, 3.897636276719089*^9, {
   3.897636314733973*^9, 3.897636333630835*^9}, {3.8976363669569883`*^9, 
   3.897636404151932*^9}, {3.897636479237949*^9, 3.8976365637805433`*^9}, 
   3.897636644052436*^9, {3.897795199896508*^9, 3.897795208320567*^9}, 
   3.8978967573914948`*^9, 3.8987695814818735`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c61af4b5-6e42-4651-bf2d-b3d82cc0d4ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.5851667967874927`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "5.000112831407494`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.5704794951778305`"}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "15.880472118889497`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", "0.5764517619322164`"}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "7.389843504798078`"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.9993410305884959`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.5851667967874927`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "5.000112831407494`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.5704794951778305`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", "15.880472118889497`"}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "0.5764517619322164`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", "7.389843504798078`"}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.9993410305884959`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.4911132504912859`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.39425452761249735`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.595849736805791`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.6224785385704571`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "0.6507768040123707`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "0.7421663000101584`"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.7050987828159737`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.4911132504912859`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.39425452761249735`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.595849736805791`"}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.6224785385704571`"}], ",", 
     RowBox[{"X3n", "\[Rule]", "0.6507768040123707`"}], ",", 
     RowBox[{"X3s", "\[Rule]", "0.7421663000101584`"}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.7050987828159737`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "83.86121041297046`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.5777876298588631`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", "291.32993799179803`"}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.5769342862309751`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", "117.76368185535232`"}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "0.5773290494318666`"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.0625021322673389`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "83.86121041297046`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.5777876298588631`"}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "291.32993799179803`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.5769342862309751`"}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "117.76368185535232`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", "0.5773290494318666`"}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.0625021322673389`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.6626586290345717`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.5399911542192765`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.5540195291336252`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.5888961616191728`"}]}], ",", 
     RowBox[{"X3n", "\[Rule]", 
      RowBox[{"-", "0.5201656445602459`"}]}], ",", 
     RowBox[{"X3s", "\[Rule]", 
      RowBox[{"-", "0.6041358357059969`"}]}], ",", 
     RowBox[{"k", "\[Rule]", "0.7050423283043413`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.6626586290345717`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.5399911542192765`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.5540195291336252`"}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.5888961616191728`"}], ",", 
     RowBox[{"X3n", "\[Rule]", "0.5201656445602459`"}], ",", 
     RowBox[{"X3s", "\[Rule]", "0.6041358357059969`"}], ",", 
     RowBox[{"k", "\[Rule]", "0.7050423283043413`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.896268596497465*^9, 3.896268602030072*^9}, 
   3.8963485183951817`*^9, 3.8963485881360083`*^9, {3.8963500731088333`*^9, 
   3.89635010411486*^9}, 3.896350305553523*^9, 3.89635055761066*^9, {
   3.896350627827767*^9, 3.896350641509193*^9}, 3.896501194526374*^9, {
   3.896501816283741*^9, 3.896501864757687*^9}, 3.896501911657052*^9, {
   3.896501946376542*^9, 3.8965019964555883`*^9}, {3.896502054514051*^9, 
   3.896502140607552*^9}, {3.896502237765334*^9, 3.89650227009892*^9}, {
   3.896502559293173*^9, 3.896502577140032*^9}, 3.896514932568788*^9, {
   3.896514973779603*^9, 3.896515015678095*^9}, 3.896851459865644*^9, {
   3.896876545051214*^9, 3.8968765847113457`*^9}, 3.897110101330421*^9, {
   3.897110177705927*^9, 3.8971102007066927`*^9}, 3.8971103878953323`*^9, 
   3.897110745137068*^9, 3.897128891205764*^9, 3.897130118749414*^9, 
   3.897130302694788*^9, 3.897131904479876*^9, 3.89713314629529*^9, 
   3.8971332141188383`*^9, 3.897441307932774*^9, 3.897636276748727*^9, {
   3.897636314741605*^9, 3.897636333638073*^9}, {3.897636366964301*^9, 
   3.897636404159614*^9}, {3.8976364792476273`*^9, 3.897636563788332*^9}, 
   3.897636644059654*^9, {3.897795199932798*^9, 3.8977952083281*^9}, 
   3.897896757400612*^9, 3.8987695814918456`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ace69cc8-7dda-4d3b-bc93-73ae63bb5a8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1n", "\[Rule]", "0.4911132504912859`"}], ",", 
   RowBox[{"X1s", "\[Rule]", "0.39425452761249735`"}], ",", 
   RowBox[{"X2n", "\[Rule]", "0.595849736805791`"}], ",", 
   RowBox[{"X2s", "\[Rule]", "0.6224785385704571`"}], ",", 
   RowBox[{"X3n", "\[Rule]", "0.6507768040123707`"}], ",", 
   RowBox[{"X3s", "\[Rule]", "0.7421663000101584`"}], ",", 
   RowBox[{"k", "\[Rule]", 
    RowBox[{"-", "0.7050987828159737`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.896268596497465*^9, 3.896268602030072*^9}, 
   3.8963485183951817`*^9, 3.8963485881360083`*^9, {3.8963500731088333`*^9, 
   3.89635010411486*^9}, 3.896350305553523*^9, 3.89635055761066*^9, {
   3.896350627827767*^9, 3.896350641509193*^9}, 3.896501194526374*^9, {
   3.896501816283741*^9, 3.896501864757687*^9}, 3.896501911657052*^9, {
   3.896501946376542*^9, 3.8965019964555883`*^9}, {3.896502054514051*^9, 
   3.896502140607552*^9}, {3.896502237765334*^9, 3.89650227009892*^9}, {
   3.896502559293173*^9, 3.896502577140032*^9}, 3.896514932568788*^9, {
   3.896514973779603*^9, 3.896515015678095*^9}, 3.896851459865644*^9, {
   3.896876545051214*^9, 3.8968765847113457`*^9}, 3.897110101330421*^9, {
   3.897110177705927*^9, 3.8971102007066927`*^9}, 3.8971103878953323`*^9, 
   3.897110745137068*^9, 3.897128891205764*^9, 3.897130118749414*^9, 
   3.897130302694788*^9, 3.897131904479876*^9, 3.89713314629529*^9, 
   3.8971332141188383`*^9, 3.897441307932774*^9, 3.897636276748727*^9, {
   3.897636314741605*^9, 3.897636333638073*^9}, {3.897636366964301*^9, 
   3.897636404159614*^9}, {3.8976364792476273`*^9, 3.897636563788332*^9}, 
   3.897636644059654*^9, {3.897795199932798*^9, 3.8977952083281*^9}, 
   3.897896757400612*^9, 3.898769581495837*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"e533c4ca-48d0-4a67-bd90-2e6c0ea3ed0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["6", "e0"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      FractionBox[
       RowBox[{"16", "\[Pi]"}], 
       RowBox[{"3", 
        SqrtBox["3"]}]], 
      FractionBox[
       RowBox[{" ", 
        RowBox[{
         SuperscriptBox["NN", 
          RowBox[{"3", "/", "2"}]], "k"}]}], "\[Kappa]"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"4", "g"}], "\[Kappa]"], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], 
         SuperscriptBox["m1s", "2"], "X1s", " ", "X2s", " ", "X3s", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "-", 
        RowBox[{
         FractionBox["1", "4"], 
         SuperscriptBox["m1n", "2"], "X1n", " ", "X2n", " ", "X3n", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}]}], ")"}]}], "/.", "tom"}], "/.",
     "tonum"}], "/.", "cstr"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.896502171322044*^9, 3.896502174939695*^9}, 
   3.896876575345992*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"99b4540c-7fb5-4c24-abac-97517aed28c7"],

Cell[BoxData[
 RowBox[{"0.4209483538433681`", " ", 
  SuperscriptBox["NN", 
   RowBox[{"3", "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.896876568131851*^9, 3.89687657811241*^9}, 
   3.897110110613503*^9, {3.8971101785554857`*^9, 3.897110201202327*^9}, 
   3.897110388858705*^9, 3.8971107452701473`*^9, 3.897128893542655*^9, 
   3.897130120168746*^9, 3.89713030351512*^9, 3.8971319061581*^9, 
   3.897133147986216*^9, 3.897133214279224*^9, 3.8974413092931147`*^9, 
   3.897636278359022*^9, {3.897636316768957*^9, 3.8976363352412252`*^9}, {
   3.897636367669766*^9, 3.897636405891767*^9}, 3.897636646505623*^9, 
   3.8977952104339733`*^9, 3.8978967608952227`*^9, 3.8987695834724092`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8e26c57d-252d-4198-9894-d2c4a724f3a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"X1n", " ", "X2n"}], "+", 
   RowBox[{"X1n", " ", "X3n"}], "+", 
   RowBox[{"X2n", " ", "X3n"}]}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X1s", " ", "X2s"}], "+", 
   RowBox[{"X2s", " ", "X3s"}], "+", 
   RowBox[{"X1s", " ", "X3s"}]}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973856066193266`*^9, 3.8973856955195293`*^9}, {
  3.8973859212255135`*^9, 3.8973859599639316`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"5a3cdcff-9880-4597-96e3-76a096636152"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.8973856200238705`*^9, 3.897385656350857*^9}, 
   3.8973856958835993`*^9, {3.897385924567872*^9, 3.897385960461122*^9}, 
   3.8974411695190496`*^9, 3.89744130998735*^9, 3.897636649860756*^9, 
   3.897795212541498*^9, 3.897896762800906*^9, 3.898769585004704*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"6e25f816-c259-455d-a276-0fd756f2eba4"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.8973856200238705`*^9, 3.897385656350857*^9}, 
   3.8973856958835993`*^9, {3.897385924567872*^9, 3.897385960461122*^9}, 
   3.8974411695190496`*^9, 3.89744130998735*^9, 3.897636649860756*^9, 
   3.897795212541498*^9, 3.897896762800906*^9, 3.898769585010491*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"65e9e64b-beaf-4b84-bc32-95a3b213a3d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X2n", " ", "X3n"}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2s", " ", "X3s"}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973856644464808`*^9, 3.897385667802007*^9}, {
  3.897386159399215*^9, 3.897386166780958*^9}, {3.897386351047182*^9, 
  3.897386351184619*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ef51ad78-f331-4dbf-b26d-5bdca8c006a1"],

Cell[BoxData["0.3877651873900849`"], "Output",
 CellChangeTimes->{
  3.8973856682643538`*^9, {3.8973861605654926`*^9, 3.8973861671096573`*^9}, 
   3.897386351477605*^9, 3.8974411696331797`*^9, 3.8974413107438993`*^9, 
   3.89779522766284*^9, 3.897896769745078*^9, 3.898769587394085*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"84fe2ead-0d11-44d0-97bc-878d20efb764"],

Cell[BoxData["0.4619825938065668`"], "Output",
 CellChangeTimes->{
  3.8973856682643538`*^9, {3.8973861605654926`*^9, 3.8973861671096573`*^9}, 
   3.897386351477605*^9, 3.8974411696331797`*^9, 3.8974413107438993`*^9, 
   3.89779522766284*^9, 3.897896769745078*^9, 3.8987695873979635`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"082ad038-981e-4e6f-8b7d-d7aef59f0872"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X1n", " ", "X3n"}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X1s", " ", "X3s"}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973866679868164`*^9, 3.8973866696636815`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"50ef8cbf-624e-41e1-9366-39f31a62396f"],

Cell[BoxData["0.3196051115628459`"], "Output",
 CellChangeTimes->{3.8973866700445356`*^9, 3.89744116974909*^9, 
  3.897441312405334*^9, 3.897795228887535*^9, 3.897896770979825*^9, 
  3.8987695884438562`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"f3a333c3-ff49-4fff-9375-1d823dbf6614"],

Cell[BoxData["0.29260242402041997`"], "Output",
 CellChangeTimes->{3.8973866700445356`*^9, 3.89744116974909*^9, 
  3.897441312405334*^9, 3.897795228887535*^9, 3.897896770979825*^9, 
  3.8987695884486675`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"73b07993-f3ef-4a80-868d-2cd6ee23a650"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Gravitational blocks for M^{1,1,1}", "Section",
 CellChangeTimes->{{3.45104872191929*^9, 3.451048730054781*^9}, {
   3.708701680874946*^9, 3.70870168226972*^9}, {3.708750631433934*^9, 
   3.708750641626418*^9}, {3.708856088126958*^9, 3.708856101980419*^9}, 
   3.708928980859091*^9, {3.708939089076701*^9, 3.708939096471496*^9}, {
   3.7089502997461023`*^9, 3.7089503112913713`*^9}, {3.713546131939741*^9, 
   3.713546138601869*^9}, {3.715013962469451*^9, 3.715013963017913*^9}, 
   3.7250173683596067`*^9, {3.725017986355797*^9, 3.725017987153454*^9}, {
   3.72501816303613*^9, 3.725018182217115*^9}, {3.725019266869978*^9, 
   3.725019272217188*^9}, {3.725186723476418*^9, 3.725186734383314*^9}, {
   3.72518906511244*^9, 3.72518907440561*^9}, {3.7276680912848988`*^9, 
   3.727668134473085*^9}, {3.727668173321127*^9, 3.7276681940665407`*^9}, {
   3.727677478585494*^9, 3.727677481918495*^9}, 3.727677547082678*^9, {
   3.727699345455415*^9, 3.727699346265359*^9}, 3.727870190984269*^9, {
   3.727961902157331*^9, 3.727961904326249*^9}, {3.831716108882422*^9, 
   3.83171611304175*^9}, {3.832005164955831*^9, 3.832005166086474*^9}, {
   3.834235773048616*^9, 3.8342358313176203`*^9}, 3.835016380368868*^9, {
   3.835088197512808*^9, 3.835088209218218*^9}, {3.835165300364242*^9, 
   3.835165301882329*^9}, 3.8351661168891582`*^9, {3.8398391217119007`*^9, 
   3.839839124342368*^9}, {3.84028243891033*^9, 3.840282441493301*^9}, 
   3.840537804140155*^9, {3.8405384548714123`*^9, 3.840538476344808*^9}, 
   3.8447491529735413`*^9, {3.858256083955721*^9, 3.858256085409936*^9}, {
   3.858256402169086*^9, 3.8582564030677834`*^9}, 3.859534405101198*^9, {
   3.8596351357843237`*^9, 3.859635172387422*^9}, 3.859727518670087*^9, {
   3.8599655888272552`*^9, 3.859965589927065*^9}, {3.860296163391082*^9, 
   3.8602961643801937`*^9}, {3.860340939585905*^9, 3.860340948450783*^9}, {
   3.861794301676035*^9, 3.8617943212391863`*^9}, {3.862307429731647*^9, 
   3.8623074362482977`*^9}, {3.8639637897670317`*^9, 3.863963810538546*^9}, {
   3.870595581510775*^9, 3.870595602211261*^9}, {3.891254289524273*^9, 
   3.8912543237589006`*^9}, {3.892980136150221*^9, 3.892980139135795*^9}, {
   3.892980176517335*^9, 3.892980179037725*^9}, {3.893036649456129*^9, 
   3.893036660087687*^9}, 3.893039800539027*^9, {3.8930402172442503`*^9, 
   3.893040228765674*^9}, {3.894784838017796*^9, 3.894784838678584*^9}, 
   3.896245084142552*^9, {3.8965002939592037`*^9, 3.896500295833653*^9}, {
   3.896501152218359*^9, 3.896501180050768*^9}, 3.896525359579475*^9, {
   3.896876674506291*^9, 3.8968766816937227`*^9}, {3.897088725310361*^9, 
   3.897088730717758*^9}, {3.8970963931211367`*^9, 3.897096397297394*^9}, 
   3.897542717724753*^9},ExpressionUUID->"dae27583-6732-4d5f-b8cb-\
7141ccefb75f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"M", "^", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.897089556161068*^9, 3.897089563372924*^9}, {
   3.897095034953414*^9, 3.897095036323523*^9}, {3.897096419488523*^9, 
   3.897096421797628*^9}, 
   3.897542777616701*^9},ExpressionUUID->"f040141c-c4c8-4b32-92e1-\
9ed212de88fa"],

Cell[BoxData[
 RowBox[{"BB", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Epsilon]"]}], 
   SqrtBox[
    RowBox[{"X0", " ", "X1", " ", 
     RowBox[{"X2", "^", "2"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.897089279347361*^9, 3.897089294799079*^9}, {
  3.897096763027149*^9, 3.897096768660852*^9}, {3.898769989272693*^9, 
  3.89876999127872*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"da0648aa-2a52-4be6-87f0-3bfdd97799ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Iact", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "\[Rule]", 
          RowBox[{"\[CurlyPhi]0", "+", 
           RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "+", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "+", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}], ",", 
         RowBox[{"X3", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "+", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}]}], "}"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{"BB", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "\[Rule]", 
          RowBox[{"\[CurlyPhi]0", "-", 
           RowBox[{"\[Epsilon]", " ", "n0"}]}]}], ",", 
         RowBox[{"X1", "\[Rule]", 
          RowBox[{"\[CurlyPhi]1", "-", 
           RowBox[{"\[Epsilon]", " ", "n1"}]}]}], ",", 
         RowBox[{"X2", "\[Rule]", 
          RowBox[{"\[CurlyPhi]2", "-", 
           RowBox[{"\[Epsilon]", " ", "n2"}]}]}]}], "}"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n0", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", 
          SqrtBox["2"]}]], 
        FractionBox[
         RowBox[{"np", "-", "nm"}], 
         RowBox[{"np", " ", "nm"}]]}]}], ",", 
      RowBox[{"n2", "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["e0", "4"], 
         FractionBox["1", 
          RowBox[{"4", 
           SqrtBox["2"]}]], 
         FractionBox[
          RowBox[{"np", "-", "nm"}], 
          RowBox[{"np", " ", "nm"}]]}], "-", 
        RowBox[{"n1", "/", "2"}]}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.897089296289625*^9, 3.897089303792687*^9}, {
   3.897096779217588*^9, 3.897096836884967*^9}, {3.8970968695118837`*^9, 
   3.8970968748999147`*^9}, {3.897100291822311*^9, 3.8971003222677298`*^9}, 
   3.897109957821094*^9, 3.897127549316634*^9, {3.897128046769869*^9, 
   3.897128049238737*^9}, {3.8975427948805847`*^9, 3.8975428278215218`*^9}, 
   3.8987696522605743`*^9, 3.89877000499785*^9, {3.8987700636110115`*^9, 
   3.8987700682646904`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"095102f3-4860-42e4-b7df-eda7bb88c001"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"64", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"nm", "-", "np"}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "nm", " ", "np"}]], "+", "\[CurlyPhi]0"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "n1"}], " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], 
        ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"n1", " ", "\[Epsilon]"}], "2"], "+", 
          FractionBox[
           RowBox[{"e0", " ", 
            RowBox[{"(", 
             RowBox[{"nm", "-", "np"}], ")"}], " ", "\[Epsilon]"}], 
           RowBox[{"16", " ", 
            SqrtBox["2"], " ", "nm", " ", "np"}]], "+", "\[CurlyPhi]2"}], 
         ")"}], "2"]}]]}], "+", 
    RowBox[{"64", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "nm"}], "+", "np"}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "nm", " ", "np"}]], "+", "\[CurlyPhi]0"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"n1", " ", "\[Epsilon]"}], "2"]}], "+", 
          FractionBox[
           RowBox[{"e0", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "nm"}], "+", "np"}], ")"}], " ", "\[Epsilon]"}], 
           RowBox[{"16", " ", 
            SqrtBox["2"], " ", "nm", " ", "np"}]], "+", "\[CurlyPhi]2"}], 
         ")"}], "2"]}]]}]}], 
   RowBox[{"64", " ", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{
  3.897089306210752*^9, 3.897095106244625*^9, 3.8970953867587357`*^9, 
   3.897095420191674*^9, 3.897096112539689*^9, 3.8970968880399446`*^9, 
   3.89709938526376*^9, 3.8971006753200827`*^9, 3.897104629462556*^9, {
   3.8971099521112757`*^9, 3.8971099618335648`*^9}, 3.89712809225484*^9, 
   3.897131686945446*^9, 3.8971328235396214`*^9, 3.897441268449648*^9, 
   3.897542843272966*^9, 3.898769655682716*^9, 3.89877000672351*^9, 
   3.898770069875925*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"710ff319-9c45-4ea4-a4df-36481f4291af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sentrfn", "=", 
  RowBox[{
   RowBox[{"Iact", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CurlyPhi]0", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", 
          SqrtBox["2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SqrtBox["2"]}]], 
         FractionBox[
          RowBox[{"np", "+", "nm"}], 
          RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}]}]}], ",", 
      RowBox[{"\[CurlyPhi]2", "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["e0", "4"], 
         FractionBox["1", 
          RowBox[{"2", 
           SqrtBox["2"]}]]}], "+", 
        RowBox[{
         FractionBox["e0", "4"], 
         FractionBox["1", 
          RowBox[{"4", 
           SqrtBox["2"]}]], 
         FractionBox[
          RowBox[{"np", "+", "nm"}], 
          RowBox[{"np", " ", "nm"}]], "\[Epsilon]"}], "-", 
        RowBox[{"\[CurlyPhi]1", "/", "2"}]}]}]}], "}"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.896837454754145*^9, 3.8968374843239737`*^9}, {
  3.8970888072470016`*^9, 3.897088816678967*^9}, {3.897089315531451*^9, 
  3.897089316016738*^9}, {3.897089440455202*^9, 3.897089442811365*^9}, {
  3.897096930205625*^9, 3.897097013180553*^9}, {3.897100513116219*^9, 
  3.897100524448338*^9}, {3.897100594712203*^9, 3.8971006012395487`*^9}, {
  3.897104608461894*^9, 3.8971046214794893`*^9}, {3.897109875664351*^9, 
  3.89710987976401*^9}, {3.8971099202083693`*^9, 3.8971099399425993`*^9}, {
  3.897127580716002*^9, 3.897127583208276*^9}, {3.897128158242173*^9, 
  3.8971281641606627`*^9}, {3.8971306607788143`*^9, 3.897130671003251*^9}, {
  3.897130706356114*^9, 3.897130710963076*^9}, {3.897542847029861*^9, 
  3.8975428504620123`*^9}, {3.8987696844735355`*^9, 3.898769691029907*^9}, {
  3.8987700805835485`*^9, 3.898770091382249*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"bb8024dc-33d2-4d20-92d6-a844b999719d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"np", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n1", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           SuperscriptBox["e0", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"np", "+", "\[Epsilon]"}], ")"}], "2"]}], "+", 
          RowBox[{"16", " ", "e0", " ", "np", " ", 
           RowBox[{"(", 
            RowBox[{"np", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n1", " ", "\[Epsilon]"}], "-", "\[CurlyPhi]1"}], 
            ")"}]}], "+", 
          RowBox[{"32", " ", 
           SqrtBox["2"], " ", 
           SuperscriptBox["np", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "n1"}], " ", "\[Epsilon]"}], "+", 
              "\[CurlyPhi]1"}], ")"}], "2"]}]}], ")"}]}], 
       SuperscriptBox["np", "3"]]}]], "+", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["e0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], "2"]}], "-", 
         RowBox[{"16", " ", "e0", " ", "nm", " ", 
          RowBox[{"(", 
           RowBox[{"nm", "+", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}]}],
          "+", 
         RowBox[{"32", " ", 
          SqrtBox["2"], " ", 
          SuperscriptBox["nm", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n1", " ", "\[Epsilon]"}], "+", "\[CurlyPhi]1"}], ")"}], 
           "2"]}]}], ")"}]}], 
      SuperscriptBox["nm", "3"]]]}], 
   RowBox[{"16", " ", 
    SqrtBox["2"], " ", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{
  3.896837487352247*^9, 3.896838152761331*^9, 3.896838466295863*^9, 
   3.8970140017107925`*^9, 3.8970152548045454`*^9, 3.897015294780159*^9, 
   3.8970155824212213`*^9, 3.8970159520172586`*^9, 3.8970290572571173`*^9, 
   3.897033717939583*^9, 3.897085883674653*^9, 3.897087513529134*^9, 
   3.897089105587603*^9, 3.8970893168093443`*^9, 3.897089445336323*^9, 
   3.8970951077066174`*^9, 3.89709542249936*^9, 3.8970961136961813`*^9, 
   3.897097028696158*^9, 3.897099394296983*^9, 3.897100602883613*^9, 
   3.897100677077704*^9, {3.8971046239510612`*^9, 3.8971046298160553`*^9}, {
   3.897109954564546*^9, 3.897109963735085*^9}, 3.897128204397797*^9, 
   3.89713072109171*^9, 3.8971314119200773`*^9, 3.897131687799543*^9, 
   3.8971328242651854`*^9, 3.8974412695417013`*^9, 3.897542854645401*^9, 
   3.8987696929919343`*^9, 3.8987700921017213`*^9},
 FontSize->16,
 CellLabel->"Out[4]=",ExpressionUUID->"211f5e27-2e4b-4785-ae99-b60555f182c8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq\[Epsilon]", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[Epsilon]"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Sentrfn", ",", "\[CurlyPhi]1"}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896837527160438*^9, 3.8968376121575313`*^9}, {
  3.8975428645711823`*^9, 3.897542866344388*^9}, {3.898769696126811*^9, 
  3.898769697128878*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b9d9cfc7-e14e-4f4c-b278-5e8f451e8c57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pton", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], 
          SqrtBox["2"], 
          RowBox[{"(", 
           RowBox[{"n1", "-", "n2"}], ")"}]}], "\[Equal]", 
         FractionBox["p1", 
          RowBox[{"np", " ", "nm"}]]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{"n2", "\[Rule]", 
         RowBox[{
          RowBox[{
           FractionBox["e0", "4"], 
           FractionBox["1", 
            RowBox[{"4", 
             SqrtBox["2"]}]], 
           FractionBox[
            RowBox[{"np", "-", "nm"}], 
            RowBox[{"np", " ", "nm"}]]}], "-", 
          RowBox[{"n1", "/", "2"}]}]}], "}"}]}], ",", 
      RowBox[{"{", "n1", "}"}]}], "]"}], "//", "Simplify"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.89708895331478*^9, 3.897088967064106*^9}, {
   3.897098472044744*^9, 3.897098500592182*^9}, {3.8970994372899933`*^9, 
   3.8970994836043987`*^9}, {3.897099515448229*^9, 3.89709952778371*^9}, {
   3.8971283784089518`*^9, 3.8971283805205097`*^9}, 3.897130927194935*^9, {
   3.897542883897716*^9, 3.897542919102915*^9}, 3.898769701874892*^9, {
   3.89877053308575*^9, 3.8987705389049687`*^9}, {3.898770681839446*^9, 
   3.8987706873632483`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"6fc11bda-e908-444c-a770-1a57ae81831e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"n1", "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"e0", " ", 
       RowBox[{"(", 
        RowBox[{"nm", "-", "np"}], ")"}]}], "+", 
      RowBox[{"4", " ", "p1"}]}], 
     RowBox[{"24", " ", 
      SqrtBox["2"], " ", "nm", " ", "np"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.89708894532244*^9, 3.897088967727667*^9}, 
   3.8970891109232187`*^9, 3.897089337712386*^9, 3.89709511157337*^9, 
   3.897095427711528*^9, 3.89709611784127*^9, 3.8970995424695463`*^9, 
   3.897100616608687*^9, 3.897100686163452*^9, 3.8971046361229362`*^9, 
   3.897109969935028*^9, 3.897128213233468*^9, 3.897128383753229*^9, 
   3.897131354639542*^9, 3.897131418811529*^9, 3.897131694363276*^9, 
   3.897132828558444*^9, 3.897441274437697*^9, 3.89754292083841*^9, 
   3.898769703925804*^9, 3.898770505348713*^9, 3.898770539585126*^9, 
   3.8987706879123726`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"15f55d4d-19f2-4d28-968e-22065f6d64b6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"numerictry", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p1", "\[Rule]", "1"}], ",", 
     RowBox[{"nm", "\[Rule]", "4"}], ",", 
     RowBox[{"np", "\[Rule]", "1"}], ",", 
     RowBox[{"e0", "\[Rule]", "2"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896837681101458*^9, 3.896837712650982*^9}, {
   3.8968379765857925`*^9, 3.896837990749612*^9}, {3.8968384751966405`*^9, 
   3.896838482141531*^9}, {3.8968386548344*^9, 3.896838658449627*^9}, {
   3.896838857957551*^9, 3.8968388825564547`*^9}, {3.8968389702994537`*^9, 
   3.89683897031796*^9}, {3.8970144043452816`*^9, 3.8970144073531103`*^9}, {
   3.897014672136574*^9, 3.89701467381463*^9}, {3.897014716963572*^9, 
   3.897014719224069*^9}, {3.8970153496327686`*^9, 3.8970153512712126`*^9}, {
   3.897015514371166*^9, 3.8970155369157953`*^9}, 3.897035144002305*^9, 
   3.897035845302445*^9, {3.897036015658149*^9, 3.897036017991035*^9}, {
   3.897036062156517*^9, 3.897036065025701*^9}, {3.897036143676119*^9, 
   3.897036145041276*^9}, {3.8970412477814817`*^9, 3.8970412524773684`*^9}, {
   3.897042365749022*^9, 3.8970423668769712`*^9}, 3.897043106945859*^9, 
   3.8970431498829947`*^9, {3.8970432291118383`*^9, 3.897043229790801*^9}, {
   3.8970434953521214`*^9, 3.897043519970364*^9}, 3.897089464739854*^9, {
   3.8970951163284607`*^9, 3.897095116386752*^9}, 3.897095264813416*^9, 
   3.8970954730453863`*^9, {3.8970995519516573`*^9, 3.897099565906395*^9}, {
   3.897099602841611*^9, 3.897099603591331*^9}, {3.897099671121132*^9, 
   3.897099672558123*^9}, {3.8971046380625763`*^9, 3.897104639183906*^9}, 
   3.897110239122287*^9, {3.897110533772668*^9, 3.897110534760015*^9}, 
   3.89711065611893*^9, {3.8971282300450697`*^9, 3.8971282310078793`*^9}, 
   3.897128542395941*^9, {3.897128693804529*^9, 3.897128694821594*^9}, {
   3.897129019874349*^9, 3.897129023096156*^9}, {3.897129258718685*^9, 
   3.8971292598510942`*^9}, {3.8971294461443977`*^9, 3.897129447139133*^9}, {
   3.89712968528144*^9, 3.89712969092739*^9}, 3.897130149184723*^9, {
   3.897131784451708*^9, 3.8971317854435587`*^9}, 3.8971318711349783`*^9, {
   3.897133179285231*^9, 3.8971331796044827`*^9}, {3.897542928459399*^9, 
   3.89754293506577*^9}, 3.89876970801326*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"f2a979e3-4478-4b07-844d-79bfecee36a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pton", "/.", "numerictry"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8970145115316424`*^9, 3.8970145176286416`*^9}, {
  3.897016168675923*^9, 3.8970161700427876`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"530c3828-fd09-4710-94c2-2eda82b9bb47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"n1", "\[Rule]", 
   RowBox[{"-", "0.0736569563735987`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8970145180469074`*^9, 3.8970146765343246`*^9, 3.897014722799076*^9, {
   3.8970153292043695`*^9, 3.8970153571432204`*^9}, {3.8970155208302603`*^9, 
   3.897015540593855*^9}, 3.8970156043743415`*^9, 3.897015974905465*^9, 
   3.897016170779745*^9, 3.897029066797741*^9, 3.897033727839609*^9, 
   3.897035146605342*^9, 3.8970360203992023`*^9, 3.897036067280157*^9, 
   3.8970361470892887`*^9, 3.897036215882326*^9, 3.897036293148779*^9, 
   3.897036355302987*^9, 3.897036426840493*^9, 3.897036497048954*^9, 
   3.897036578862314*^9, 3.8970366870855217`*^9, 3.897036801197338*^9, 
   3.8970369014820957`*^9, 3.897038051683666*^9, 3.897038144821106*^9, 
   3.897038228855502*^9, 3.897041263378438*^9, 3.897041354222168*^9, 
   3.897042373535903*^9, 3.897042468204995*^9, 3.897042890634623*^9, 
   3.897043110282834*^9, 3.897043154759694*^9, 3.89704323252358*^9, 
   3.8970434603125772`*^9, {3.897043497125358*^9, 3.897043522082347*^9}, 
   3.897085898889917*^9, 3.897087535037342*^9, 3.897089113399523*^9, 
   3.897089340315813*^9, 3.897089466529976*^9, 3.897095118101338*^9, 
   3.897095266634153*^9, 3.8970954308765163`*^9, 3.8970954763510838`*^9, 
   3.897096118242386*^9, 3.89709957237052*^9, 3.897099605408214*^9, 
   3.89709967451532*^9, {3.8971006194869947`*^9, 3.897100622406683*^9}, 
   3.8971006863632307`*^9, 3.897104640999538*^9, 3.897109972750609*^9, 
   3.897110241049694*^9, 3.897110537145309*^9, 3.8971106583940067`*^9, 
   3.897128234749072*^9, 3.897128386049934*^9, 3.8971285441424313`*^9, 
   3.897128701050885*^9, 3.897129024668701*^9, 3.89712926144725*^9, 
   3.897129449402392*^9, 3.897129692883671*^9, 3.897129787300714*^9, 
   3.897130150741597*^9, 3.897131421533752*^9, 3.897131697247067*^9, 
   3.897131787318519*^9, 3.897131872989547*^9, 3.89713282881878*^9, 
   3.897133182186995*^9, 3.897542947425076*^9, 3.8987697096451645`*^9, 
   3.898770508506149*^9, 3.898770543830861*^9, 3.898770696284913*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"8603fab2-338a-44ca-b8a5-d4e4f383895a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numeq\[Epsilon]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq\[Epsilon]", "/.", "pton"}], "/.", "numerictry"}], "//", 
     "N"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numeq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"eq1", "/.", "pton"}], "/.", "numerictry"}], "//", "N"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.896837673816251*^9, 3.896837679914906*^9}, {
   3.8968377151582174`*^9, 3.896837813658774*^9}, {3.896837999033735*^9, 
   3.896838000945763*^9}, {3.896838488031664*^9, 3.896838490014509*^9}, {
   3.8970144385804396`*^9, 3.8970144509837503`*^9}, {3.897014537693261*^9, 
   3.897014544169221*^9}, {3.8970290370524693`*^9, 3.89702904510772*^9}, {
   3.897034303673073*^9, 3.897034375876878*^9}, {3.8970890039989557`*^9, 
   3.8970890051434317`*^9}, 3.897542951408587*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"ada3cb66-dfe2-45d1-b9c0-50f1bd159441"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nsol", "=", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"numeq\[Epsilon]", "\[Equal]", "0"}], ",", 
      RowBox[{"numeq1", "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "\[CurlyPhi]1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.897542956663989*^9, 3.897542959088481*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b75f3be9-185b-40dd-ac3f-1970837246b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.004139174495410487`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.0122308997827871`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.0041391744954085265`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.0122308997827907`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.012059391556326838`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.401927333894812`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.012059391556327596`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "1.4019273338948124`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", 
      RowBox[{"-", "0.050265055084549544`"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "3.990310799345858`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", 
      RowBox[{"-", "0.050265055084541474`"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{"-", "3.9903107993458438`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.22557457560413632`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1.4044690330234477`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]1", "\[Rule]", "0.22557457560413618`"}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", "1.4044690330234475`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.897034300034031*^9, 3.897034352907833*^9, 3.8970344041905823`*^9, 
   3.897035174409822*^9, 3.897036045379149*^9, 3.897036097473481*^9, 
   3.897036176254066*^9, 3.8970362390172033`*^9, 3.897036330593992*^9, 
   3.897036384287122*^9, 3.897036461319324*^9, 3.897036551982843*^9, 
   3.8970366404866667`*^9, 3.897036752181056*^9, 3.897036866432238*^9, 
   3.897036970234861*^9, 3.897038084362117*^9, 3.8970381695868053`*^9, 
   3.897038262934499*^9, 3.897041302184692*^9, 3.897041389143134*^9, 
   3.8970423905622377`*^9, 3.8970424990157022`*^9, 3.897042923911057*^9, 
   3.897043134188444*^9, 3.897043170905489*^9, 3.897043257840415*^9, 
   3.897043482137578*^9, 3.897043512718707*^9, 3.8970435457361183`*^9, 
   3.897085925071124*^9, 3.8970875628180227`*^9, 3.897089030648232*^9, 
   3.897089136634429*^9, 3.897089366015298*^9, 3.8970894811258297`*^9, 
   3.8970954543166*^9, 3.8970955021558037`*^9, 3.897096144072996*^9, {
   3.89709960047679*^9, 3.897099628212768*^9}, 3.897099700170162*^9, 
   3.89710067271784*^9, 3.897100736048719*^9, 3.897104668170329*^9, 
   3.897110057291952*^9, 3.897110305143764*^9, 3.897110598515572*^9, 
   3.897110742908605*^9, 3.8971283745213633`*^9, 3.897128539870205*^9, 
   3.897128667727817*^9, 3.8971288698222313`*^9, 3.897129190133054*^9, 
   3.897129385415517*^9, 3.897129589027883*^9, 3.897129711338829*^9, 
   3.897129950305936*^9, 3.897130284418261*^9, 3.897131502269229*^9, 
   3.897131755552252*^9, 3.8971318159831533`*^9, 3.897131895474111*^9, 
   3.897132850213868*^9, 3.8971332120104322`*^9, 3.897441296297859*^9, 
   3.89754297947609*^9, 3.898769723675069*^9, 3.898770512002246*^9, 
   3.8987705479703627`*^9, 3.8987707010952883`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"05f18351-bde1-4a3b-a5f0-220bf2253100"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["4", "3"], " ", 
     FractionBox[
      RowBox[{"16", " ", 
       SqrtBox["2"], " ", "\[Pi]"}], 
      RowBox[{"e0", 
       SqrtBox["e0"]}]], "Sentrfn"}], "/.", "pton"}], "/.", "numerictry"}], "/.",
   "nsol"}]], "Input",
 CellChangeTimes->{
  3.897089067722526*^9, {3.897099583755218*^9, 3.897099588523664*^9}, 
   3.897128257104555*^9, 3.897129004943305*^9, {3.897129433092857*^9, 
   3.897129440284968*^9}, 3.8971297143767977`*^9, {3.897542981486232*^9, 
   3.897542986777605*^9}, {3.898769720638214*^9, 3.8987697226877356`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"cfcbd0ff-a724-4f3d-9950-67a92bc9da5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.46147416150193427`", ",", "0.46147416150193427`", ",", 
   "0.29159395703746843`", ",", "0.2915939570374685`", ",", 
   "1.8208319197660998`", ",", "1.8208319197660996`", ",", 
   RowBox[{"-", "4.312277132026129`"}], ",", 
   RowBox[{"-", "4.3122771320261295`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.897043482238779*^9, 3.897043512789781*^9, 3.897043545885262*^9, {
   3.897085927350113*^9, 3.8970859434476347`*^9}, 3.89708756293435*^9, 
   3.897089033230962*^9, 3.8970890737066708`*^9, 3.897089139013427*^9, 
   3.897089481251402*^9, 3.8970951210181837`*^9, 3.897095269765601*^9, 
   3.8970954544368687`*^9, 3.897095502225607*^9, 3.897096144205535*^9, 
   3.897099628389865*^9, 3.897099700341424*^9, 3.897100736181457*^9, 
   3.897104668321389*^9, 3.897110066132346*^9, 3.8971103052472763`*^9, 
   3.897110598683895*^9, 3.8971107433213997`*^9, 3.8971286709493504`*^9, 
   3.8971288699454*^9, 3.897129007348235*^9, 3.8971291908060102`*^9, 
   3.897129385548593*^9, 3.897129589204788*^9, 3.897129727304823*^9, 
   3.8971299507599697`*^9, 3.897130284532164*^9, 3.8971315024932337`*^9, 
   3.897131755800102*^9, 3.8971318161866217`*^9, 3.897131895647572*^9, 
   3.897132850346703*^9, 3.897133212164795*^9, 3.8974412963655233`*^9, 
   3.897542988192061*^9, 3.8987697237208457`*^9, 3.8987705135511723`*^9, 
   3.898770550422731*^9, 3.8987707022871175`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"4420ab5e-f627-494c-85b8-ae197328f7b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SqrtBox["2"]}], "e0"], 
     FractionBox[
      RowBox[{"\[CurlyPhi]1", "+", 
       RowBox[{"\[Epsilon]", " ", "n1"}]}], 
      RowBox[{"1", "+", 
       FractionBox["\[Epsilon]", "nm"]}]]}], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SqrtBox["2"]}], "e0"], 
     FractionBox[
      RowBox[{"\[CurlyPhi]1", "-", 
       RowBox[{"\[Epsilon]", " ", "n1"}]}], 
      RowBox[{"1", "+", 
       FractionBox["\[Epsilon]", "np"]}]]}], "/.", "pton"}], "/.", 
   "numerictry"}], "/.", 
  RowBox[{"nsol", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.897440002819352*^9, 3.897440027353373*^9}, {
  3.8974414350231667`*^9, 3.89744143619433*^9}, {3.897441539059807*^9, 
  3.897441552313511*^9}, {3.897441582966045*^9, 3.8974416022949333`*^9}, {
  3.8987697674764447`*^9, 3.898769780474736*^9}, {3.8987707131249104`*^9, 
  3.898770745092373*^9}, {3.8987712008780575`*^9, 3.8987712058738413`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ea51d08a-7c89-449c-90a1-cd79333373bf"],

Cell[BoxData["0.5021834977945386`"], "Output",
 CellChangeTimes->{
  3.897440073048861*^9, 3.897441153567775*^9, 3.897441296513489*^9, 
   3.897441440503645*^9, {3.897441540065741*^9, 3.897441602755372*^9}, {
   3.8987697708476353`*^9, 3.898769780797758*^9}, {3.8987707147756014`*^9, 
   3.8987707454587717`*^9}, 3.898771206449689*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"a0a7d2cf-39f1-45ad-88a4-2322388fcb05"],

Cell[BoxData["0.6418052782722089`"], "Output",
 CellChangeTimes->{
  3.897440073048861*^9, 3.897441153567775*^9, 3.897441296513489*^9, 
   3.897441440503645*^9, {3.897441540065741*^9, 3.897441602755372*^9}, {
   3.8987697708476353`*^9, 3.898769780797758*^9}, {3.8987707147756014`*^9, 
   3.8987707454587717`*^9}, 3.8987712064535494`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"a899d082-baec-435d-ab89-83892590c06a"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Entropy", " ", "from", " ", "solutions"}], "*)"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.897043840779626*^9, 3.897043847281147*^9}, {
  3.897095085159069*^9, 3.897095095971183*^9}, {3.8970955444772863`*^9, 
  3.897095545162921*^9}},ExpressionUUID->"d49610b0-24c6-4e14-b3ca-\
be2524e9d95d"],

Cell[BoxData[
 RowBox[{"tom", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"m1n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[Kappa]", 
        RowBox[{"4", "g"}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"], "\[Kappa]"}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "k", " ", "nN"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lN"]}]}], ")"}]}]}], ",", 
    RowBox[{"m1s", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[Kappa]", 
        RowBox[{"4", "g"}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"], "\[Kappa]"}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "k", " ", "nS"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lS"]}]}], ")"}]}]}], ",", 
    RowBox[{"m2n", "\[Rule]", 
     RowBox[{
      FractionBox["1", "g"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox["k", "2"], 
           SuperscriptBox["nN", "2"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tN"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "\[Kappa]"}], 
          RowBox[{"8", "k", " ", "nN"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lN"]}]}], ")"}]}]}], ",", 
    RowBox[{"m2s", "\[Rule]", 
     RowBox[{
      FractionBox["1", "g"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "8"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox["k", "2"], 
           SuperscriptBox["nS", "2"]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "tS"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3", "\[Kappa]"}], 
          RowBox[{"8", "k", " ", "nS"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "lS"]}]}], ")"}]}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.891247184719781*^9, 3.891247442119266*^9}, {
   3.891247552269889*^9, 3.891247558878598*^9}, {3.8912478047283583`*^9, 
   3.8912478050109386`*^9}, {3.8962451029138327`*^9, 
   3.8962451639288673`*^9}, {3.896245199861566*^9, 3.896245203503407*^9}, {
   3.8962458776016912`*^9, 3.896245880868079*^9}, {3.896246204013204*^9, 
   3.896246207124199*^9}, 3.8962462533062487`*^9, {3.896249557786916*^9, 
   3.8962495596293173`*^9}, {3.896349656824053*^9, 3.896349659147928*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0f039622-5661-4fcd-a14c-edb90be41df9"],

Cell[BoxData[
 RowBox[{"tonum", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"e0", "\[Rule]", "2"}], ",", 
    RowBox[{"g", "\[Rule]", "1"}], ",", 
    RowBox[{"\[Kappa]", "\[Rule]", "1"}], ",", 
    RowBox[{"tN", "\[Rule]", "1"}], ",", 
    RowBox[{"tS", "\[Rule]", "0"}], ",", 
    RowBox[{"lN", "\[Rule]", "0"}], ",", 
    RowBox[{"lS", "\[Rule]", "1"}], ",", 
    RowBox[{"nN", "\[Rule]", "4"}], ",", 
    RowBox[{"nS", "\[Rule]", "1"}], ",", 
    RowBox[{"pB1", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8962639943580837`*^9, 3.896264005688436*^9}, {
   3.896875926578444*^9, 3.896875954412012*^9}, {3.896876421651647*^9, 
   3.89687644009861*^9}, 3.8968765239603977`*^9, 3.8974671294367113`*^9, 
   3.8974673073961487`*^9, 3.89746734422066*^9, {3.897467574491683*^9, 
   3.8974675813660192`*^9}, {3.897467705852316*^9, 3.897467739984969*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c3a04e3d-2578-4960-86c8-415042f995e8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            SuperscriptBox["X1n", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X2n", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X3n", 
             RowBox[{"-", "1"}]], "-", 
            RowBox[{
             FractionBox["e0", "2"], 
             SuperscriptBox["X1n", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X2n", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X3n", 
              RowBox[{"-", "1"}]]}]}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            SuperscriptBox["X1s", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X2s", 
             RowBox[{"-", "1"}]], "+", 
            SuperscriptBox["X3s", 
             RowBox[{"-", "1"}]], "-", 
            RowBox[{
             FractionBox["e0", "2"], 
             SuperscriptBox["X1s", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X2s", 
              RowBox[{"-", "1"}]], 
             SuperscriptBox["X3s", 
              RowBox[{"-", "1"}]]}]}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["e0", "2"]}], "m1n", " ", "X1n"}], "+", 
            RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["e0", "2"]}], "m1s", " ", "X1s"}], "+", 
            RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["e0", "2"]}], "m1n", " ", "X2n"}], "+", 
            RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["e0", "2"]}], "m1s", " ", "X2s"}], "+", 
            RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["e0", "2"]}], "m1n", " ", "X3n"}], "+", 
            RowBox[{"m2n", " ", "X1n", " ", "X2n", " ", "X3n"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["e0", "2"]}], "m1s", " ", "X3s"}], "+", 
            RowBox[{"m2s", " ", "X1s", " ", "X2s", " ", "X3s"}]}]}], ",", 
          RowBox[{
           FractionBox["pB1", 
            RowBox[{"nN", " ", "nS"}]], "\[Equal]", 
           RowBox[{
            RowBox[{"2", "k", " ", 
             FractionBox[
              RowBox[{"4", "g"}], "\[Kappa]"], "m1s", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "tS"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X2s", " ", "X3s"}], "-", 
               RowBox[{"2", "X3s", " ", "X1s"}], "+", 
               RowBox[{"X1s", " ", "X2s"}]}], ")"}]}], "-", 
            RowBox[{"2", "k", " ", 
             FractionBox[
              RowBox[{"4", "g"}], "\[Kappa]"], "m1n", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "tN"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"X2n", " ", "X3n"}], "-", 
               RowBox[{"2", "X3n", " ", "X1n"}], "+", 
               RowBox[{"X1n", " ", "X2n"}]}], ")"}]}]}]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"X3n", "\[Rule]", "X2n"}], ",", 
          RowBox[{"X3s", "\[Rule]", "X2s"}]}], "}"}]}], "/.", "tom"}], "/.", 
      "tonum"}], "//", "N"}], "//", "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"X1n", ",", "X1s", ",", "X2n", ",", "X2s", ",", "k"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"cstr", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.889778709190844*^9, 3.8897788328436327`*^9}, {
   3.889779099190027*^9, 3.889779122259995*^9}, {3.8897792859556837`*^9, 
   3.889779295419785*^9}, {3.889779708331966*^9, 3.889779767003737*^9}, {
   3.889779976823773*^9, 3.88977997771801*^9}, {3.889780091803639*^9, 
   3.889780101158595*^9}, {3.889780657293354*^9, 3.889780679868918*^9}, 
   3.889780721661018*^9, {3.889786307427252*^9, 3.8897863415801563`*^9}, {
   3.890208411516766*^9, 3.890208425151971*^9}, {3.8902089340342607`*^9, 
   3.890208959446493*^9}, {3.890277058982823*^9, 3.890277099302643*^9}, {
   3.8902780528008947`*^9, 3.8902781267335787`*^9}, {3.890278926818549*^9, 
   3.890278932188233*^9}, {3.890279504832191*^9, 3.890279506282325*^9}, {
   3.890814090008936*^9, 3.890814094080656*^9}, {3.891147040331934*^9, 
   3.891147042874679*^9}, {3.891147565235239*^9, 3.891147570239848*^9}, {
   3.8911476411199083`*^9, 3.891147672487569*^9}, {3.8911478033931093`*^9, 
   3.891147805951758*^9}, 3.8911515639835167`*^9, {3.89115798406005*^9, 
   3.891157984979537*^9}, {3.891198923979381*^9, 3.891198929063093*^9}, {
   3.8927140780585747`*^9, 3.892714337684116*^9}, {3.892714403828888*^9, 
   3.892714520195694*^9}, {3.892715416908207*^9, 3.8927154197054253`*^9}, {
   3.8927154528173532`*^9, 3.892715458888114*^9}, {3.892715547191503*^9, 
   3.8927155487238703`*^9}, {3.89271631372865*^9, 3.892716314182399*^9}, {
   3.8927164170250196`*^9, 3.892716417945836*^9}, {3.892716467011015*^9, 
   3.892716506870933*^9}, {3.892716567084221*^9, 3.8927165787740297`*^9}, 
   3.892716645147544*^9, {3.892716715374682*^9, 3.8927167155968313`*^9}, 
   3.892716753521656*^9, {3.892719838151579*^9, 3.892719840793624*^9}, {
   3.892719911168932*^9, 3.89271991169471*^9}, {3.892720149796051*^9, 
   3.892720162993368*^9}, {3.8927217156764603`*^9, 3.892721734117786*^9}, 
   3.892723013603126*^9, 3.8927230552115183`*^9, 3.8927230994424133`*^9, 
   3.892723160266213*^9, {3.8927240292366533`*^9, 3.892724058292025*^9}, {
   3.892724100516479*^9, 3.892724102582271*^9}, {3.892762415123026*^9, 
   3.892762468337797*^9}, {3.892762834685527*^9, 3.892762860942197*^9}, 
   3.892763076640901*^9, {3.892763167655417*^9, 3.892763174076408*^9}, {
   3.8927852709763517`*^9, 3.8927852819492702`*^9}, {3.892785316894045*^9, 
   3.8927853202907047`*^9}, 3.892785355538069*^9, 3.892785457033828*^9, 
   3.89278656167131*^9, 3.892786726808106*^9, {3.892796537708*^9, 
   3.8927965615165577`*^9}, 3.892796594852004*^9, {3.8928017204031897`*^9, 
   3.89280173334225*^9}, 3.892801925383449*^9, {3.89280196765357*^9, 
   3.8928019936546383`*^9}, 3.892802051253832*^9, 3.892806649782652*^9, 
   3.892806835328372*^9, 3.892806897133024*^9, {3.892811432810935*^9, 
   3.892811436071905*^9}, {3.8928114783467903`*^9, 3.892811480292557*^9}, 
   3.892892841391831*^9, {3.892892941359165*^9, 3.892892966998172*^9}, {
   3.892893106418775*^9, 3.8928931259898567`*^9}, 3.8928962180771923`*^9, 
   3.892896364502174*^9, {3.892897783134549*^9, 3.892897787218708*^9}, 
   3.892982614928381*^9, {3.893036971568523*^9, 3.8930369726969147`*^9}, {
   3.893039809690942*^9, 3.89303981493438*^9}, {3.896245217172914*^9, 
   3.896245231122204*^9}, {3.8962452849865828`*^9, 3.896245475965102*^9}, {
   3.896245761009972*^9, 3.8962457747515783`*^9}, 3.896245971099534*^9, {
   3.8962460176722918`*^9, 3.896246018582802*^9}, 3.896246078016074*^9, 
   3.89624610890353*^9, {3.896246175103559*^9, 3.896246177150209*^9}, {
   3.8962462148294373`*^9, 3.896246221269368*^9}, 3.89624630462215*^9, {
   3.896246467511457*^9, 3.896246483126264*^9}, {3.896246542332446*^9, 
   3.896246598508197*^9}, {3.896248558798255*^9, 3.8962485840031776`*^9}, {
   3.8962486285097647`*^9, 3.8962486585324707`*^9}, {3.896248735963401*^9, 
   3.896248759496291*^9}, {3.896249025021892*^9, 3.896249061097734*^9}, {
   3.896249094910342*^9, 3.896249112243075*^9}, {3.8962492014900093`*^9, 
   3.896249205777402*^9}, {3.896249270416214*^9, 3.896249366439765*^9}, {
   3.896249565344544*^9, 3.8962495883726673`*^9}, {3.8963498445632467`*^9, 
   3.8963498526466093`*^9}, {3.896349911793693*^9, 3.896349928888858*^9}, {
   3.896514946620987*^9, 3.8965149527270947`*^9}, {3.896875899901824*^9, 
   3.8968759162291822`*^9}, 3.896876032553204*^9, {3.896876386615843*^9, 
   3.896876388193777*^9}, 3.896876449106284*^9, {3.897467222573742*^9, 
   3.8974672416624928`*^9}, 3.897467295437396*^9, {3.89746739309505*^9, 
   3.897467393162335*^9}, {3.89746747097547*^9, 3.897467473198675*^9}, {
   3.8987704823638153`*^9, 3.8987704844746485`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"825bd50f-74d0-49e7-8aed-04b1b4252e5c"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ratnz", 
   "\"Solve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 9, 1, 32489951510734582012, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8974672819554996`*^9, 3.897467309737549*^9}, 
   3.897467346082226*^9, 3.897467394284215*^9, 3.897467487602062*^9, {
   3.897467555511776*^9, 3.89746759143531*^9}, {3.897467709165331*^9, 
   3.897467755486926*^9}, 3.897468230727105*^9, 3.897543115605001*^9, 
   3.8987704889961786`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"23f391ae-6fd3-49eb-a6e0-d0a2c0f72da8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.6429822694765017`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "1.8937996069019452`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.5458937538586283`"}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "4.035405768431642`"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.987916887554598`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.6429822694765017`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "1.8937996069019452`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.5458937538586283`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", "4.035405768431642`"}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.987916887554598`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.3512433209609352`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.22355662473824192`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.7086490653310253`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.8011275043788022`"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.7133037325278475`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.3512433209609352`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.22355662473824192`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.7086490653310253`"}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.8011275043788022`"}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.7133037325278475`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "8.40391618990067`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.5910377865628393`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", "16.86711932623591`"}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.5705669935345484`"}]}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.25060704548726914`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "8.40391618990067`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.5910377865628393`"}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "16.86711932623591`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.5705669935345484`"}], ",", 
     RowBox[{"k", "\[Rule]", 
      RowBox[{"-", "0.25060704548726914`"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", 
      RowBox[{"-", "0.736060077584055`"}]}], ",", 
     RowBox[{"X1s", "\[Rule]", 
      RowBox[{"-", "0.49263784011259737`"}]}], ",", 
     RowBox[{"X2n", "\[Rule]", 
      RowBox[{"-", "0.5056260493470004`"}]}], ",", 
     RowBox[{"X2s", "\[Rule]", 
      RowBox[{"-", "0.6221231394300152`"}]}], ",", 
     RowBox[{"k", "\[Rule]", "0.7120128507549`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1n", "\[Rule]", "0.736060077584055`"}], ",", 
     RowBox[{"X1s", "\[Rule]", "0.49263784011259737`"}], ",", 
     RowBox[{"X2n", "\[Rule]", "0.5056260493470004`"}], ",", 
     RowBox[{"X2s", "\[Rule]", "0.6221231394300152`"}], ",", 
     RowBox[{"k", "\[Rule]", "0.7120128507549`"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.897467281952183*^9, 3.8974673097354937`*^9}, 
   3.89746734608002*^9, 3.897467394282041*^9, 3.8974674876092854`*^9, {
   3.897467555521641*^9, 3.897467591442514*^9}, {3.897467709172554*^9, 
   3.89746775549432*^9}, 3.897468230738509*^9, 3.897543115615769*^9, 
   3.898770489006196*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"081e0bec-4ee5-4ae6-abaf-1ece756a8667"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1n", "\[Rule]", "0.3512433209609352`"}], ",", 
   RowBox[{"X1s", "\[Rule]", "0.22355662473824192`"}], ",", 
   RowBox[{"X2n", "\[Rule]", "0.7086490653310253`"}], ",", 
   RowBox[{"X2s", "\[Rule]", "0.8011275043788022`"}], ",", 
   RowBox[{"k", "\[Rule]", 
    RowBox[{"-", "0.7133037325278475`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.897467281952183*^9, 3.8974673097354937`*^9}, 
   3.89746734608002*^9, 3.897467394282041*^9, 3.8974674876092854`*^9, {
   3.897467555521641*^9, 3.897467591442514*^9}, {3.897467709172554*^9, 
   3.89746775549432*^9}, 3.897468230738509*^9, 3.897543115615769*^9, 
   3.8987704890097647`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"248c68ee-0046-43b4-b073-e50fe7ed984b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["4", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["6", "e0"], ")"}], 
         RowBox[{"3", "/", "2"}]], 
        FractionBox[
         RowBox[{"16", "\[Pi]"}], 
         RowBox[{"3", 
          SqrtBox["3"]}]], 
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           SuperscriptBox["NN", 
            RowBox[{"3", "/", "2"}]], "k"}]}], "\[Kappa]"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"4", "g"}], "\[Kappa]"], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], 
           SuperscriptBox["m1s", "2"], "X1s", " ", "X2s", " ", "X3s", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "tS"]}], "-", 
          RowBox[{
           FractionBox["1", "4"], 
           SuperscriptBox["m1n", "2"], "X1n", " ", "X2n", " ", "X3n", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "tN"]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X3n", "\[Rule]", "X2n"}], ",", 
         RowBox[{"X3s", "\[Rule]", "X2s"}]}], "}"}]}], "/.", "tom"}], "/.", 
     "tonum"}], "/.", "cstr"}], "/.", 
   RowBox[{"e0", "\[Rule]", "2"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.897467513042302*^9, 3.897467533397416*^9}, {
  3.8987704929193788`*^9, 3.898770494833208*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"5aa6905c-ca4c-47b7-8c50-56b926330b42"],

Cell[BoxData[
 RowBox[{"0.29159395703746843`", " ", 
  SuperscriptBox["NN", 
   RowBox[{"3", "/", "2"}]]}]], "Output",
 CellChangeTimes->{{3.897467503299539*^9, 3.8974675928614883`*^9}, {
   3.897467710638606*^9, 3.897467757253512*^9}, 3.897468232953734*^9, 
   3.897543117044196*^9, 3.898770495237609*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"597465be-3e83-4c96-978b-93d9218ac2d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"X1n", " ", "X2n"}], "+", 
   RowBox[{"X1n", " ", "X2n"}], "+", 
   RowBox[{"X2n", " ", "X2n"}]}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X1s", " ", "X2s"}], "+", 
   RowBox[{"X2s", " ", "X2s"}], "+", 
   RowBox[{"X1s", " ", "X2s"}]}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973856066193266`*^9, 3.8973856955195293`*^9}, {
  3.8973859212255135`*^9, 3.8973859599639316`*^9}, {3.8987706173311443`*^9, 
  3.89877062433889*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a14cd6ab-37f4-4ae0-9aaf-9039f2e68899"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.8973856200238705`*^9, 3.897385656350857*^9}, 
   3.8973856958835993`*^9, {3.897385924567872*^9, 3.897385960461122*^9}, 
   3.8974411695190496`*^9, 3.89744130998735*^9, 3.8987705678141403`*^9, 
   3.898770624698694*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"e182fe13-baa4-4ec9-9d87-44ad60f330d5"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.8973856200238705`*^9, 3.897385656350857*^9}, 
   3.8973856958835993`*^9, {3.897385924567872*^9, 3.897385960461122*^9}, 
   3.8974411695190496`*^9, 3.89744130998735*^9, 3.8987705678141403`*^9, 
   3.8987706247017035`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"22ebc283-1e4b-412f-b5ab-4b1f8977da79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X2n", " ", "X2n"}], "/.", "cstr"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2s", " ", "X2s"}], "/.", "cstr"}]}], "Input",
 CellChangeTimes->{{3.8973866679868164`*^9, 3.8973866696636815`*^9}, {
  3.898770632247441*^9, 3.8987706351095734`*^9}, {3.8987707963803444`*^9, 
  3.8987708023168006`*^9}, {3.8987711618091936`*^9, 3.898771164394906*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"d01a7b90-ed95-441a-80ab-2191ae011615"],

Cell[BoxData["0.5021834977945359`"], "Output",
 CellChangeTimes->{
  3.8973866700445356`*^9, 3.89744116974909*^9, 3.897441312405334*^9, 
   3.898770635498422*^9, {3.8987707983234153`*^9, 3.898770802659478*^9}, 
   3.898771165228233*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"3b02fab6-00a7-4a68-b8c1-04cb64927f99"],

Cell[BoxData["0.6418052782722078`"], "Output",
 CellChangeTimes->{
  3.8973866700445356`*^9, 3.89744116974909*^9, 3.897441312405334*^9, 
   3.898770635498422*^9, {3.8987707983234153`*^9, 3.898770802659478*^9}, 
   3.8987711652316837`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"0b797d7c-5a04-4c38-abcc-2b9e9cc457ac"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1280, 697},
WindowMargins->{{194, Automatic}, {136, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"68127c6e-e53c-43ab-b914-ad3422647ca1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2827, 39, 67, "Section",ExpressionUUID->"8c592da3-dadd-4e85-8125-41c20a317e15"],
Cell[3410, 63, 377, 9, 45, "Input",ExpressionUUID->"c44b5113-ae53-4840-9895-efb2c2020a4a"],
Cell[CellGroupData[{
Cell[3812, 76, 2437, 64, 65, "Input",ExpressionUUID->"aa5f9ddd-b812-47d9-b2d7-ffc4b39969bb"],
Cell[6252, 142, 2638, 68, 68, "Output",ExpressionUUID->"c1d95b49-815d-4ff6-a99d-c3aab81a4603"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8927, 215, 2220, 54, 48, "Input",ExpressionUUID->"bd5a2750-5a99-4ab2-9ffe-25dfcbe3ac74"],
Cell[11150, 271, 1375, 31, 70, "Output",ExpressionUUID->"14c8fe82-426d-4d17-bc95-293ffd19b9c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12562, 307, 815, 21, 48, "Input",ExpressionUUID->"8607ffda-ab94-4116-a6ef-643be4666f7d"],
Cell[13380, 330, 2346, 64, 60, "Output",ExpressionUUID->"35a4774d-a0b4-41f9-81dc-d9404b550f44"],
Cell[15729, 396, 1332, 33, 60, "Output",ExpressionUUID->"f3f6c523-df2e-4e91-8cac-76fe9a76c98a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17098, 434, 1101, 29, 48, "Input",ExpressionUUID->"ab645999-ca72-4b48-9148-31b96f728693"],
Cell[18202, 465, 821, 24, 62, "Output",ExpressionUUID->"9f39866b-a9fd-4d14-9aed-19c7df1c7102"],
Cell[19026, 491, 573, 15, 57, "Output",ExpressionUUID->"abd7596c-1230-41c2-832b-e4c609b742e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19636, 511, 1077, 33, 55, "Input",ExpressionUUID->"5a151455-e14e-4ac7-95cd-10ea72720678"],
Cell[20716, 546, 274, 4, 32, "Output",ExpressionUUID->"d890c2fb-1362-4b71-89ef-603a0606b02e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[21039, 556, 2751, 38, 53, "Section",ExpressionUUID->"3b18ded2-363e-46aa-b4b7-ee0f598256dd"],
Cell[23793, 596, 366, 8, 55, "Input",ExpressionUUID->"5e914298-8121-4095-99b7-ac362dc93bc3"],
Cell[24162, 606, 391, 10, 45, "Input",ExpressionUUID->"c591856a-c61f-4e28-8043-149e860f69d0"],
Cell[CellGroupData[{
Cell[24578, 620, 1834, 51, 46, "Input",ExpressionUUID->"2cd3c607-a9f3-456f-87af-47b66eec9ef9"],
Cell[26415, 673, 3035, 89, 71, "Output",ExpressionUUID->"071abed4-8ae5-4065-8775-4e969b37f008"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29487, 767, 1534, 39, 48, "Input",ExpressionUUID->"7c39fd36-07be-410c-bc2f-293b161b36d7"],
Cell[31024, 808, 1020, 25, 73, "Output",ExpressionUUID->"2cfc784f-8819-4100-ac6e-ef35fe67b054"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32081, 838, 374, 9, 28, "Input",ExpressionUUID->"12b657c9-53b4-4d09-8cb5-314d01b817fb"],
Cell[32458, 849, 793, 24, 60, "Output",ExpressionUUID->"348409bc-16cb-4db1-ae36-4d757a2e7b44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33288, 878, 1249, 38, 58, "Input",ExpressionUUID->"c6af001c-c305-4ec0-9ac5-0a2f2660605b"],
Cell[34540, 918, 612, 9, 32, "Output",ExpressionUUID->"7eafc8e0-2d8c-4371-87fe-e03165fb1fe2"]
}, Open  ]],
Cell[35167, 930, 259, 7, 55, "Input",ExpressionUUID->"08cc32d8-5f86-44c9-ac2f-5cc0b38384da"],
Cell[35429, 939, 391, 10, 45, "Input",ExpressionUUID->"6919fdb8-c701-458a-83ff-be3b1f3255ab"],
Cell[CellGroupData[{
Cell[35845, 953, 1474, 40, 46, "Input",ExpressionUUID->"ff56a4f2-388f-4a12-aa6d-efb30f27f47f"],
Cell[37322, 995, 2896, 81, 68, "Output",ExpressionUUID->"3800af25-3806-452c-9820-460d78abacd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40255, 1081, 716, 17, 46, "Input",ExpressionUUID->"bc3d356a-163e-4deb-af2f-addc990626d0"],
Cell[40974, 1100, 2265, 58, 71, "Output",ExpressionUUID->"199d45e1-97d0-453a-aa96-1511eb8eab2e"]
}, Open  ]],
Cell[43254, 1161, 688, 20, 67, "Input",ExpressionUUID->"586aa88f-2c10-4032-a49d-75fd6a75f1a8"],
Cell[CellGroupData[{
Cell[43967, 1185, 1278, 38, 51, "Input",ExpressionUUID->"629512f4-f9c1-4ea7-9b65-f29e48a82c73"],
Cell[45248, 1225, 852, 21, 56, "Output",ExpressionUUID->"ab507496-9cba-47e2-8991-9bb53d035db0"]
}, Open  ]],
Cell[46115, 1249, 1538, 27, 28, "Input",ExpressionUUID->"19e96206-2563-41c9-a903-dee7b4499e06"],
Cell[CellGroupData[{
Cell[47678, 1280, 285, 5, 28, "Input",ExpressionUUID->"41c56274-f447-4e9f-8895-1ea397dc4e02"],
Cell[47966, 1287, 1558, 26, 32, "Output",ExpressionUUID->"5d287527-7a59-40df-8265-7448698511db"]
}, Open  ]],
Cell[49539, 1316, 1177, 29, 67, "Input",ExpressionUUID->"a0112fc8-7eb9-47cf-8834-375f9bcaa386"],
Cell[CellGroupData[{
Cell[50741, 1349, 473, 12, 28, "Input",ExpressionUUID->"cb6c6072-d2f2-4c98-a918-cdd40599722f"],
Cell[51217, 1363, 2236, 51, 52, "Output",ExpressionUUID->"4f9e32ac-5913-4ba4-9630-d087d62be718"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53490, 1419, 359, 10, 50, "Input",ExpressionUUID->"5254220d-7167-4ff4-b1f9-b04713743f84"],
Cell[53852, 1431, 819, 15, 32, "Output",ExpressionUUID->"6681955f-b5c5-4257-8d66-d00320b636f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54708, 1451, 804, 24, 102, "Input",ExpressionUUID->"517eb8a8-1673-49a0-8d56-d1b61e8a8239"],
Cell[55515, 1477, 216, 3, 32, "Output",ExpressionUUID->"a4ecb8d4-5979-4bbb-b985-fbd870489269"],
Cell[55734, 1482, 216, 3, 32, "Output",ExpressionUUID->"6fbf4b1e-2199-4590-acf7-ca52159829ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55987, 1490, 806, 24, 102, "Input",ExpressionUUID->"58f89499-e677-443b-92f7-cebd5e909f95"],
Cell[56796, 1516, 213, 3, 32, "Output",ExpressionUUID->"62007067-aecb-479c-9ca1-1b5f19d91327"],
Cell[57012, 1521, 214, 3, 32, "Output",ExpressionUUID->"5a8626e1-7ece-4555-b495-300cc777f899"]
}, Open  ]],
Cell[57241, 1527, 354, 8, 55, "Input",ExpressionUUID->"a21ac8e2-c227-4b01-b136-52973eb2ca99"],
Cell[57598, 1537, 2948, 98, 94, "Input",ExpressionUUID->"9a0a16d5-603f-46c8-ba90-3eca2300752a"],
Cell[60549, 1637, 3302, 52, 28, "Input",ExpressionUUID->"b110fad1-aaab-4e21-a14c-4e8837baa9c9"],
Cell[CellGroupData[{
Cell[63876, 1693, 8073, 174, 223, "Input",ExpressionUUID->"59b70571-d1c1-47b5-a1bf-37da24dfac4a"],
Cell[71952, 1869, 691, 13, 21, "Message",ExpressionUUID->"305fbd9e-aafc-4dec-8fe3-7383b95c7018"],
Cell[72646, 1884, 4747, 106, 166, "Output",ExpressionUUID->"8ab3d3e1-29d7-40cc-8c2c-f8fc1772fa7d"],
Cell[77396, 1992, 831, 14, 32, "Output",ExpressionUUID->"b3288cf3-3fec-447d-bafa-7af0039be478"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78264, 2011, 2317, 57, 56, "Input",ExpressionUUID->"fdb49184-cdbe-40b0-aa6b-6e90ab0bf589"],
Cell[80584, 2070, 492, 9, 32, "Output",ExpressionUUID->"4d1a2f75-a7ec-418c-bf35-bb07454eb08d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81113, 2084, 545, 13, 48, "Input",ExpressionUUID->"9141e952-f1ac-4267-803d-5952702fd1ff"],
Cell[81661, 2099, 300, 4, 32, "Output",ExpressionUUID->"36771f7d-9dfb-4908-b739-cef059d1090a"],
Cell[81964, 2105, 301, 4, 32, "Output",ExpressionUUID->"0f0a97f9-d489-40db-8bbd-ac18075f9d95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82302, 2114, 408, 8, 48, "Input",ExpressionUUID->"d2536fcc-fb96-4808-8354-26e7b2de4c0d"],
Cell[82713, 2124, 296, 4, 32, "Output",ExpressionUUID->"6bfbd4c1-be5c-407d-9744-a004c35d0458"],
Cell[83012, 2130, 294, 4, 32, "Output",ExpressionUUID->"33783d31-cede-4e33-901e-6a039bdeb585"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83343, 2139, 312, 6, 48, "Input",ExpressionUUID->"334212a6-8311-4424-8e6e-ff3dd804e29f"],
Cell[83658, 2147, 216, 3, 32, "Output",ExpressionUUID->"bbbdae4a-4060-4f75-8660-3217e5ce5979"],
Cell[83877, 2152, 218, 3, 32, "Output",ExpressionUUID->"0bec72c4-34c2-4e6b-975d-b460a1fb1065"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[84144, 2161, 2759, 38, 53, "Section",ExpressionUUID->"0b4ade55-31b4-43e0-8b44-6933067415ce"],
Cell[86906, 2201, 453, 11, 55, "Input",ExpressionUUID->"3e6aabef-73d9-49d7-bc69-d854b6f2aa1c"],
Cell[87362, 2214, 377, 9, 45, "Input",ExpressionUUID->"189ea293-b6d8-45f7-b0ba-1278bf1538dc"],
Cell[CellGroupData[{
Cell[87764, 2227, 2612, 77, 71, "Input",ExpressionUUID->"771eab81-a73b-4104-90b4-9587b2f0fc48"],
Cell[90379, 2306, 3341, 97, 136, "Output",ExpressionUUID->"0461f95c-b43b-4d89-87ea-36e37532bd47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93757, 2408, 2869, 80, 84, "Input",ExpressionUUID->"b499920e-ad34-4c71-a00a-f6e8314a0fec"],
Cell[96629, 2490, 1362, 32, 73, "Output",ExpressionUUID->"095a942b-24a0-4af9-a144-70d0a827bb08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98028, 2527, 374, 9, 28, "Input",ExpressionUUID->"4e0b07c0-748b-4318-b01b-584fd7bc010d"],
Cell[98405, 2538, 935, 26, 60, "Output",ExpressionUUID->"be37bcd5-3c24-4bfd-b6fb-704135d9e71f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99377, 2569, 736, 16, 28, "Input",ExpressionUUID->"e5d00ce9-0cbb-4137-ad93-cebbb2d65bd7"],
Cell[100116, 2587, 868, 24, 60, "Output",ExpressionUUID->"188aee12-5c62-49ca-8375-1487f99baa05"]
}, Open  ]],
Cell[100999, 2614, 386, 10, 55, "Input",ExpressionUUID->"e452ea69-cdc0-45c3-a012-9de2deeff184"],
Cell[101388, 2626, 375, 9, 45, "Input",ExpressionUUID->"ebe4e227-39d0-43df-8b0f-14c4ed40a161"],
Cell[CellGroupData[{
Cell[101788, 2639, 2359, 63, 71, "Input",ExpressionUUID->"e4382d90-873c-4604-ba14-af34b4f333a9"],
Cell[104150, 2704, 2935, 81, 85, "Output",ExpressionUUID->"248a7b88-0002-47b6-897a-4d53b42d71d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107122, 2790, 1843, 45, 51, "Input",ExpressionUUID->"ee2e2805-52d6-4d2a-aaac-1927cff7b790"],
Cell[108968, 2837, 2837, 71, 79, "Output",ExpressionUUID->"63b1f40a-90f8-4351-9e64-836c57f8e7f9"]
}, Open  ]],
Cell[111820, 2911, 688, 20, 67, "Input",ExpressionUUID->"07b68574-fdeb-492b-9d8e-dad025c0298a"],
Cell[CellGroupData[{
Cell[112533, 2935, 1611, 46, 51, "Input",ExpressionUUID->"6fc98656-d1f8-4a4c-afcf-e86fff48c693"],
Cell[114147, 2983, 1272, 31, 55, "Output",ExpressionUUID->"02733eed-1fb1-4fd7-97e2-327cadf90e33"]
}, Open  ]],
Cell[115434, 3017, 2324, 36, 28, "Input",ExpressionUUID->"ae6d9959-e208-4b48-b836-a512531acb4c"],
Cell[CellGroupData[{
Cell[117783, 3057, 285, 5, 28, "Input",ExpressionUUID->"37460dc2-6075-4e80-a6d3-0d178e1ce483"],
Cell[118071, 3064, 2194, 35, 32, "Output",ExpressionUUID->"8da0e95d-44b7-453a-ab21-239533295e05"]
}, Open  ]],
Cell[120280, 3102, 1177, 29, 67, "Input",ExpressionUUID->"f0e00cd4-5d0e-41dc-822c-edadbadb65ff"],
Cell[CellGroupData[{
Cell[121482, 3135, 473, 12, 28, "Input",ExpressionUUID->"938ae22f-b424-4e8f-9055-2d54d6b7f0c4"],
Cell[121958, 3149, 2846, 50, 52, "Output",ExpressionUUID->"8aac3499-bac8-4346-8428-7cd738775d81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124841, 3204, 636, 17, 56, "Input",ExpressionUUID->"17215190-1cbd-4e17-a5be-26982ac6b4e3"],
Cell[125480, 3223, 1305, 20, 32, "Output",ExpressionUUID->"8427e298-03fb-4e4b-b7cd-da7118dce323"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126822, 3248, 1278, 36, 113, "Input",ExpressionUUID->"412b1c15-fc36-4249-8f28-da1b847be3b1"],
Cell[128103, 3286, 389, 6, 32, "Output",ExpressionUUID->"39a4b84a-479b-4381-84ef-ec738825aab1"],
Cell[128495, 3294, 386, 6, 32, "Output",ExpressionUUID->"41a7efbc-5804-4cee-87a2-2f456e498ebd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128918, 3305, 1189, 35, 113, "Input",ExpressionUUID->"a96e8ceb-fc4c-4eec-a262-87ff3997574a"],
Cell[130110, 3342, 329, 4, 32, "Output",ExpressionUUID->"1b249366-e111-4198-8e13-041f4e10a293"],
Cell[130442, 3348, 330, 4, 32, "Output",ExpressionUUID->"33bd7326-2bf3-4cb4-8dc5-8cf0264ed627"]
}, Open  ]],
Cell[130787, 3355, 354, 8, 55, "Input",ExpressionUUID->"a17908da-3f35-44ec-995a-64cab4fd81fc"],
Cell[131144, 3365, 3266, 100, 88, "Input",ExpressionUUID->"8c881f09-7d24-40fa-9bf3-eda8637d04b8"],
Cell[134413, 3467, 1231, 24, 28, "Input",ExpressionUUID->"db93052c-62b4-4cd1-baca-e9c990bcf8c4"],
Cell[CellGroupData[{
Cell[135669, 3495, 9071, 191, 207, "Input",ExpressionUUID->"981d4cee-739e-40a0-9fc3-26f0edc2bd23"],
Cell[144743, 3688, 1703, 27, 21, "Message",ExpressionUUID->"c61af4b5-6e42-4651-bf2d-b3d82cc0d4ea"],
Cell[146449, 3717, 5833, 124, 166, "Output",ExpressionUUID->"ace69cc8-7dda-4d3b-bc93-73ae63bb5a8b"],
Cell[152285, 3843, 1844, 29, 32, "Output",ExpressionUUID->"e533c4ca-48d0-4a67-bd90-2e6c0ea3ed0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154166, 3877, 1319, 41, 54, "Input",ExpressionUUID->"99b4540c-7fb5-4c24-abac-97517aed28c7"],
Cell[155488, 3920, 768, 12, 32, "Output",ExpressionUUID->"8e26c57d-252d-4198-9894-d2c4a724f3a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156293, 3937, 545, 13, 48, "Input",ExpressionUUID->"5a3cdcff-9880-4597-96e3-76a096636152"],
Cell[156841, 3952, 392, 5, 32, "Output",ExpressionUUID->"6e25f816-c259-455d-a276-0fd756f2eba4"],
Cell[157236, 3959, 392, 5, 32, "Output",ExpressionUUID->"65e9e64b-beaf-4b84-bc32-95a3b213a3d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157665, 3969, 408, 8, 48, "Input",ExpressionUUID->"ef51ad78-f331-4dbf-b26d-5bdca8c006a1"],
Cell[158076, 3979, 365, 5, 32, "Output",ExpressionUUID->"84fe2ead-0d11-44d0-97bc-878d20efb764"],
Cell[158444, 3986, 367, 5, 32, "Output",ExpressionUUID->"082ad038-981e-4e6f-8b7d-d7aef59f0872"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158848, 3996, 312, 6, 48, "Input",ExpressionUUID->"50ef8cbf-624e-41e1-9366-39f31a62396f"],
Cell[159163, 4004, 286, 4, 32, "Output",ExpressionUUID->"f3a333c3-ff49-4fff-9375-1d823dbf6614"],
Cell[159452, 4010, 287, 4, 32, "Output",ExpressionUUID->"73b07993-f3ef-4a80-868d-2cd6ee23a650"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[159788, 4020, 2781, 38, 53, "Section",ExpressionUUID->"dae27583-6732-4d5f-b8cb-7141ccefb75f"],
Cell[162572, 4060, 414, 11, 55, "Input",ExpressionUUID->"f040141c-c4c8-4b32-92e1-9ed212de88fa"],
Cell[162989, 4073, 438, 11, 45, "Input",ExpressionUUID->"da0648aa-2a52-4be6-87f0-3bfdd97799ab"],
Cell[CellGroupData[{
Cell[163452, 4088, 2375, 63, 71, "Input",ExpressionUUID->"095102f3-4860-42e4-b7df-eda7bb88c001"],
Cell[165830, 4153, 2578, 72, 65, "Output",ExpressionUUID->"710ff319-9c45-4ea4-a4df-36481f4291af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168445, 4230, 1945, 47, 51, "Input",ExpressionUUID->"bb8024dc-33d2-4d20-92d6-a844b999719d"],
Cell[170393, 4279, 3360, 87, 83, "Output",ExpressionUUID->"211f5e27-2e4b-4785-ae99-b60555f182c8"]
}, Open  ]],
Cell[173768, 4369, 610, 16, 48, "Input",ExpressionUUID->"b9d9cfc7-e14e-4f4c-b278-5e8f451e8c57"],
Cell[CellGroupData[{
Cell[174403, 4389, 1414, 37, 51, "Input",ExpressionUUID->"6fc11bda-e908-444c-a770-1a57ae81831e"],
Cell[175820, 4428, 993, 21, 55, "Output",ExpressionUUID->"15f55d4d-19f2-4d28-968e-22065f6d64b6"]
}, Open  ]],
Cell[176828, 4452, 2327, 36, 28, "Input",ExpressionUUID->"f2a979e3-4478-4b07-844d-79bfecee36a6"],
Cell[CellGroupData[{
Cell[179180, 4492, 286, 5, 28, "Input",ExpressionUUID->"530c3828-fd09-4710-94c2-2eda82b9bb47"],
Cell[179469, 4499, 2144, 32, 32, "Output",ExpressionUUID->"8603fab2-338a-44ca-b8a5-d4e4f383895a"]
}, Open  ]],
Cell[181628, 4534, 1000, 22, 48, "Input",ExpressionUUID->"ada3cb66-dfe2-45d1-b9c0-50f1bd159441"],
Cell[CellGroupData[{
Cell[182653, 4560, 463, 11, 28, "Input",ExpressionUUID->"b75f3be9-185b-40dd-ac3f-1970837246b8"],
Cell[183119, 4573, 3462, 69, 52, "Output",ExpressionUUID->"05f18351-bde1-4a3b-a5f0-220bf2253100"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186618, 4647, 691, 17, 56, "Input",ExpressionUUID->"cfcbd0ff-a724-4f3d-9950-67a92bc9da5f"],
Cell[187312, 4666, 1483, 24, 32, "Output",ExpressionUUID->"4420ab5e-f627-494c-85b8-ae197328f7b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188832, 4695, 1281, 36, 113, "Input",ExpressionUUID->"ea51d08a-7c89-449c-90a1-cd79333373bf"],
Cell[190116, 4733, 414, 6, 32, "Output",ExpressionUUID->"a0a7d2cf-39f1-45ad-88a4-2322388fcb05"],
Cell[190533, 4741, 416, 6, 32, "Output",ExpressionUUID->"a899d082-baec-435d-ab89-83892590c06a"]
}, Open  ]],
Cell[190964, 4750, 354, 8, 55, "Input",ExpressionUUID->"d49610b0-24c6-4e14-b3ca-be2524e9d95d"],
Cell[191321, 4760, 3265, 100, 88, "Input",ExpressionUUID->"0f039622-5661-4fcd-a14c-edb90be41df9"],
Cell[194589, 4862, 947, 19, 28, "Input",ExpressionUUID->"c3a04e3d-2578-4960-86c8-415042f995e8"],
Cell[CellGroupData[{
Cell[195561, 4885, 8707, 174, 198, "Input",ExpressionUUID->"825bd50f-74d0-49e7-8aed-04b1b4252e5c"],
Cell[204271, 5061, 715, 14, 21, "Message",ExpressionUUID->"23f391ae-6fd3-49eb-a6e0-d0a2c0f72da8"],
Cell[204989, 5077, 3689, 87, 90, "Output",ExpressionUUID->"081e0bec-4ee5-4ae6-abaf-1ece756a8667"],
Cell[208681, 5166, 761, 14, 32, "Output",ExpressionUUID->"248c68ee-0046-43b4-b073-e50fe7ed984b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209479, 5185, 1663, 49, 75, "Input",ExpressionUUID->"5aa6905c-ca4c-47b7-8c50-56b926330b42"],
Cell[211145, 5236, 385, 7, 32, "Output",ExpressionUUID->"597465be-3e83-4c96-978b-93d9218ac2d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211567, 5248, 595, 14, 48, "Input",ExpressionUUID->"a14cd6ab-37f4-4ae0-9aaf-9039f2e68899"],
Cell[212165, 5264, 350, 5, 32, "Output",ExpressionUUID->"e182fe13-baa4-4ec9-9d87-44ad60f330d5"],
Cell[212518, 5271, 352, 5, 32, "Output",ExpressionUUID->"22ebc283-1e4b-412f-b5ab-4b1f8977da79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212907, 5281, 464, 8, 48, "Input",ExpressionUUID->"d01a7b90-ed95-441a-80ab-2191ae011615"],
Cell[213374, 5291, 315, 5, 32, "Output",ExpressionUUID->"3b02fab6-00a7-4a68-b8c1-04cb64927f99"],
Cell[213692, 5298, 317, 5, 32, "Output",ExpressionUUID->"0b797d7c-5a04-4c38-abcc-2b9e9cc457ac"]
}, Open  ]]
}, Closed]]
}
]
*)


